A SAT Scalpel for Lattice Surgery: Representation and Synthesis of Subroutines for Surface-Code Fault-Tolerant Quantum Computing

Quantum error correction is necessary for large-scale quantum computing. A promising quantum error correcting code is the surface code. For this code, fault-tolerant quantum computing (FTQC) can be performed via lattice surgery, i.e., splitting and merging patches of code. Given the frequent use of certain lattice-surgery subroutines (LaS), it becomes crucial to optimize their design in order to minimize the overall spacetime volume of FTQC. In this study, we define the variables to represent LaS and the constraints on these variables. Leveraging this formulation, we develop a synthesizer for LaS, LaSsynth, that encodes a LaS construction problem into a SAT instance, subsequently querying SAT solvers for a solution. Starting from a baseline design, we can gradually invoke the solver with shrinking spacetime volume to derive more compact designs. Due to our foundational formulation and the use of SAT solvers, LaSsynth can exhaustively explore the design space, yielding optimal designs in volume. For example, it achieves 8% and 18% volume reduction respectively over two states-of-the-art human designs for the 15-to-1 T-factory, a bottleneck in FTQC.

==> anc/factory121.gltf <==
{"asset": {"generator": "LaSRe CodeGen by Daniel Bochen Tan", "version": "2.0"}, "scene": 0, "scenes": [{"name": "Scene", "nodes": [0]}], "nodes": [{"name": "Lattice Surgery Subroutine", "children": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874]}, {"name": "edgeI(0, 1, 1):-K", "mesh": 5, "translation": [1.0, 3.0, -3.0]}, {"name": "edgeI(0, 1, 1):+K", "mesh": 5, "translation": [1.0, 4.0, -3.0]}, {"name": "edgeI(0, 1, 1):-J", "mesh": 4, "translation": [1.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 1):+J", "mesh": 4, "translation": [1.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 2):-K", "mesh": 5, "translation": [1.0, 6.0, -3.0]}, {"name": "edgeI(0, 1, 2):+K", "mesh": 5, "translation": [1.0, 7.0, -3.0]}, {"name": "edgeI(0, 1, 2):-J", "mesh": 4, "translation": [1.0, 6.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 2):+J", "mesh": 4, "translation": [1.0, 6.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 7.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 3):-K", "mesh": 5, "translation": [1.0, 9.0, -3.0]}, {"name": "edgeI(0, 1, 3):+K", "mesh": 5, "translation": [1.0, 10.0, -3.0]}, {"name": "edgeI(0, 1, 3):-J", "mesh": 4, "translation": [1.0, 9.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 3):+J", "mesh": 4, "translation": [1.0, 9.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 4):-K", "mesh": 5, "translation": [1.0, 12.0, -3.0]}, {"name": "edgeI(0, 1, 4):+K", "mesh": 5, "translation": [1.0, 13.0, -3.0]}, {"name": "edgeI(0, 1, 4):-J", "mesh": 4, "translation": [1.0, 12.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 4):+J", "mesh": 4, "translation": [1.0, 12.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 12.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 13.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 4):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 5):-K", "mesh": 5, "translation": [1.0, 15.0, -3.0]}, {"name": "edgeI(0, 1, 5):+K", "mesh": 5, "translation": [1.0, 16.0, -3.0]}, {"name": "edgeI(0, 1, 5):-J", "mesh": 4, "translation": [1.0, 15.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 5):+J", "mesh": 4, "translation": [1.0, 15.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 5):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 15.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 5):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 16.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 5):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 5):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 6):-K", "mesh": 5, "translation": [1.0, 18.0, -3.0]}, {"name": "edgeI(0, 1, 6):+K", "mesh": 5, "translation": [1.0, 19.0, -3.0]}, {"name": "edgeI(0, 1, 6):-J", "mesh": 4, "translation": [1.0, 18.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 6):+J", "mesh": 4, "translation": [1.0, 18.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 6):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 18.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 6):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 19.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 6):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 18.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 6):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 18.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 7):-K", "mesh": 5, "translation": [1.0, 21.0, -3.0]}, {"name": "edgeI(0, 1, 7):+K", "mesh": 5, "translation": [1.0, 22.0, -3.0]}, {"name": "edgeI(0, 1, 7):-J", "mesh": 4, "translation": [1.0, 21.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 7):+J", "mesh": 4, "translation": [1.0, 21.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 7):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 21.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 7):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 22.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 7):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 7):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 8):-K", "mesh": 5, "translation": [1.0, 24.0, -3.0]}, {"name": "edgeI(0, 1, 8):+K", "mesh": 5, "translation": [1.0, 25.0, -3.0]}, {"name": "edgeI(0, 1, 8):-J", "mesh": 4, "translation": [1.0, 24.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 8):+J", "mesh": 4, "translation": [1.0, 24.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 8):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 24.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 8):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 25.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 8):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 24.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 8):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 24.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 9):-K", "mesh": 5, "translation": [1.0, 27.0, -3.0]}, {"name": "edgeI(0, 1, 9):+K", "mesh": 5, "translation": [1.0, 28.0, -3.0]}, {"name": "edgeI(0, 1, 9):-J", "mesh": 4, "translation": [1.0, 27.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 9):+J", "mesh": 4, "translation": [1.0, 27.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 9):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 27.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 9):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 28.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 9):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 27.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 9):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 27.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 10):-K", "mesh": 5, "translation": [1.0, 30.0, -3.0]}, {"name": "edgeI(0, 1, 10):+K", "mesh": 5, "translation": [1.0, 31.0, -3.0]}, {"name": "edgeI(0, 1, 10):-J", "mesh": 4, "translation": [1.0, 30.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 10):+J", "mesh": 4, "translation": [1.0, 30.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 10):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 30.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 10):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 31.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 10):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 30.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 10):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 30.0, -4.0], "mesh": 4}, {"name": "edgeI(0, 1, 11):-K", "mesh": 5, "translation": [1.0, 33.0, -3.0]}, {"name": "edgeI(0, 1, 11):+K", "mesh": 5, "translation": [1.0, 34.0, -3.0]}, {"name": "edgeI(0, 1, 11):-J", "mesh": 4, "translation": [1.0, 33.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 11):+J", "mesh": 4, "translation": [1.0, 33.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 11):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 33.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 11):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 34.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 11):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 33.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 11):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 33.0, -4.0], "mesh": 4}, {"name": "edgeI(1, 1, 1):-K", "mesh": 5, "translation": [4.0, 3.0, -3.0]}, {"name": "edgeI(1, 1, 1):+K", "mesh": 5, "translation": [4.0, 4.0, -3.0]}, {"name": "edgeI(1, 1, 1):-J", "mesh": 4, "translation": [4.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 1):+J", "mesh": 4, "translation": [4.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(1, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [4.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeI(1, 1, 2):-K", "mesh": 5, "translation": [4.0, 6.0, -3.0]}, {"name": "edgeI(1, 1, 2):+K", "mesh": 5, "translation": [4.0, 7.0, -3.0]}, {"name": "edgeI(1, 1, 2):-J", "mesh": 4, "translation": [4.0, 6.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 2):+J", "mesh": 4, "translation": [4.0, 6.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 3):-K", "mesh": 5, "translation": [4.0, 9.0, -3.0]}, {"name": "edgeI(1, 1, 3):+K", "mesh": 5, "translation": [4.0, 10.0, -3.0]}, {"name": "edgeI(1, 1, 3):-J", "mesh": 4, "translation": [4.0, 9.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 3):+J", "mesh": 4, "translation": [4.0, 9.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 4):-K", "mesh": 5, "translation": [4.0, 12.0, -3.0]}, {"name": "edgeI(1, 1, 4):+K", "mesh": 5, "translation": [4.0, 13.0, -3.0]}, {"name": "edgeI(1, 1, 4):-J", "mesh": 4, "translation": [4.0, 12.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 4):+J", "mesh": 4, "translation": [4.0, 12.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 5):-K", "mesh": 5, "translation": [4.0, 15.0, -3.0]}, {"name": "edgeI(1, 1, 5):+K", "mesh": 5, "translation": [4.0, 16.0, -3.0]}, {"name": "edgeI(1, 1, 5):-J", "mesh": 4, "translation": [4.0, 15.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 5):+J", "mesh": 4, "translation": [4.0, 15.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 6):-K", "mesh": 5, "translation": [4.0, 18.0, -3.0]}, {"name": "edgeI(1, 1, 6):+K", "mesh": 5, "translation": [4.0, 19.0, -3.0]}, {"name": "edgeI(1, 1, 6):-J", "mesh": 4, "translation": [4.0, 18.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 6):+J", "mesh": 4, "translation": [4.0, 18.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 7):-K", "mesh": 5, "translation": [4.0, 21.0, -3.0]}, {"name": "edgeI(1, 1, 7):+K", "mesh": 5, "translation": [4.0, 22.0, -3.0]}, {"name": "edgeI(1, 1, 7):-J", "mesh": 4, "translation": [4.0, 21.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 7):+J", "mesh": 4, "translation": [4.0, 21.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 8):-K", "mesh": 5, "translation": [4.0, 24.0, -3.0]}, {"name": "edgeI(1, 1, 8):+K", "mesh": 5, "translation": [4.0, 25.0, -3.0]}, {"name": "edgeI(1, 1, 8):-J", "mesh": 4, "translation": [4.0, 24.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 8):+J", "mesh": 4, "translation": [4.0, 24.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 9):-K", "mesh": 5, "translation": [4.0, 27.0, -3.0]}, {"name": "edgeI(1, 1, 9):+K", "mesh": 5, "translation": [4.0, 28.0, -3.0]}, {"name": "edgeI(1, 1, 9):-J", "mesh": 4, "translation": [4.0, 27.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 9):+J", "mesh": 4, "translation": [4.0, 27.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 10):-K", "mesh": 5, "translation": [4.0, 30.0, -3.0]}, {"name": "edgeI(1, 1, 10):+K", "mesh": 5, "translation": [4.0, 31.0, -3.0]}, {"name": "edgeI(1, 1, 10):-J", "mesh": 4, "translation": [4.0, 30.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 10):+J", "mesh": 4, "translation": [4.0, 30.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 11):-K", "mesh": 5, "translation": [4.0, 33.0, -3.0]}, {"name": "edgeI(1, 1, 11):+K", "mesh": 5, "translation": [4.0, 34.0, -3.0]}, {"name": "edgeI(1, 1, 11):-J", "mesh": 4, "translation": [4.0, 33.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 11):+J", "mesh": 4, "translation": [4.0, 33.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 4.0, -6.0]}, {"name": "edgeJ(1, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 4.0, -6.0]}, {"name": "edgeK(1, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -6.0]}, {"name": "edgeJ(1, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -7.0]}, {"name": "edgeJ(2, 0, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 1.0, -0.0]}, {"name": "edgeJ(2, 0, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 1.0, -0.0]}, {"name": "edgeK(2, 0, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -0.0]}, {"name": "edgeJ(2, 0, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -1.0]}, {"name": "edgeJ(2, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 4.0, -0.0]}, {"name": "edgeJ(2, 0, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 4.0, -0.0]}, {"name": "edgeK(2, 0, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -0.0]}, {"name": "edgeJ(2, 0, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -1.0]}, {"name": "edgeJ(2, 0, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 6.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 7.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 6.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 6.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -0.0]}, {"name": "edgeJ(2, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 7.0, -0.0]}, {"name": "edgeK(2, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -0.0]}, {"name": "edgeJ(2, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -1.0]}, {"name": "edgeJ(2, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 3):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 10.0, -0.0]}, {"name": "edgeJ(2, 0, 3):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 10.0, -0.0]}, {"name": "edgeK(2, 0, 3):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -0.0]}, {"name": "edgeJ(2, 0, 3):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -1.0]}, {"name": "edgeJ(2, 0, 4):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 13.0, -0.0]}, {"name": "edgeJ(2, 0, 4):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 13.0, -0.0]}, {"name": "edgeK(2, 0, 4):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 13.0, -0.0]}, {"name": "edgeJ(2, 0, 4):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 13.0, -1.0]}, {"name": "edgeJ(2, 0, 5):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 15.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 5):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 16.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 5):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 15.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 5):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 15.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 5):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 16.0, -0.0]}, {"name": "edgeJ(2, 0, 5):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 16.0, -0.0]}, {"name": "edgeK(2, 0, 5):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 16.0, -0.0]}, {"name": "edgeJ(2, 0, 5):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 16.0, -1.0]}, {"name": "edgeJ(2, 0, 6):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 19.0, -0.0]}, {"name": "edgeJ(2, 0, 6):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 19.0, -0.0]}, {"name": "edgeK(2, 0, 6):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 19.0, -0.0]}, {"name": "edgeJ(2, 0, 6):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 19.0, -1.0]}, {"name": "edgeJ(2, 0, 7):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 22.0, -0.0]}, {"name": "edgeJ(2, 0, 7):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 22.0, -0.0]}, {"name": "edgeK(2, 0, 7):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 22.0, -0.0]}, {"name": "edgeJ(2, 0, 7):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 22.0, -1.0]}, {"name": "edgeJ(2, 0, 8):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 24.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 8):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 25.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 8):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 24.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 8):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 24.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 8):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 25.0, -0.0]}, {"name": "edgeJ(2, 0, 8):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 25.0, -0.0]}, {"name": "edgeK(2, 0, 8):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 25.0, -0.0]}, {"name": "edgeJ(2, 0, 8):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 25.0, -1.0]}, {"name": "edgeJ(2, 0, 9):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 28.0, -0.0]}, {"name": "edgeJ(2, 0, 9):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 28.0, -0.0]}, {"name": "edgeK(2, 0, 9):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 28.0, -0.0]}, {"name": "edgeJ(2, 0, 9):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 28.0, -1.0]}, {"name": "edgeJ(2, 0, 10):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 30.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 10):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 31.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 10):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 30.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 10):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 30.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 10):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 31.0, -0.0]}, {"name": "edgeJ(2, 0, 10):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 31.0, -0.0]}, {"name": "edgeK(2, 0, 10):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 31.0, -0.0]}, {"name": "edgeJ(2, 0, 10):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 31.0, -1.0]}, {"name": "edgeJ(2, 0, 11):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 33.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 11):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 34.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 11):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 33.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 11):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 33.0, -1.0], "mesh": 4}, {"name": "edgeI(2, 1, 1):-K", "mesh": 5, "translation": [7.0, 3.0, -3.0]}, {"name": "edgeI(2, 1, 1):+K", "mesh": 5, "translation": [7.0, 4.0, -3.0]}, {"name": "edgeI(2, 1, 1):-J", "mesh": 4, "translation": [7.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 1):+J", "mesh": 4, "translation": [7.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 2):-K", "mesh": 5, "translation": [7.0, 6.0, -3.0]}, {"name": "edgeI(2, 1, 2):+K", "mesh": 5, "translation": [7.0, 7.0, -3.0]}, {"name": "edgeI(2, 1, 2):-J", "mesh": 4, "translation": [7.0, 6.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 2):+J", "mesh": 4, "translation": [7.0, 6.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 7.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 3):-K", "mesh": 5, "translation": [7.0, 9.0, -3.0]}, {"name": "edgeI(2, 1, 3):+K", "mesh": 5, "translation": [7.0, 10.0, -3.0]}, {"name": "edgeI(2, 1, 3):-J", "mesh": 4, "translation": [7.0, 9.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 3):+J", "mesh": 4, "translation": [7.0, 9.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 4):-K", "mesh": 5, "translation": [7.0, 12.0, -3.0]}, {"name": "edgeI(2, 1, 4):+K", "mesh": 5, "translation": [7.0, 13.0, -3.0]}, {"name": "edgeI(2, 1, 4):-J", "mesh": 4, "translation": [7.0, 12.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 4):+J", "mesh": 4, "translation": [7.0, 12.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 12.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 13.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 4):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 5):-K", "mesh": 5, "translation": [7.0, 15.0, -3.0]}, {"name": "edgeI(2, 1, 5):+K", "mesh": 5, "translation": [7.0, 16.0, -3.0]}, {"name": "edgeI(2, 1, 5):-J", "mesh": 4, "translation": [7.0, 15.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 5):+J", "mesh": 4, "translation": [7.0, 15.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 5):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 15.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 5):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 16.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 5):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 5):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 6):-K", "mesh": 5, "translation": [7.0, 18.0, -3.0]}, {"name": "edgeI(2, 1, 6):+K", "mesh": 5, "translation": [7.0, 19.0, -3.0]}, {"name": "edgeI(2, 1, 6):-J", "mesh": 4, "translation": [7.0, 18.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 6):+J", "mesh": 4, "translation": [7.0, 18.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 7):-K", "mesh": 5, "translation": [7.0, 21.0, -3.0]}, {"name": "edgeI(2, 1, 7):+K", "mesh": 5, "translation": [7.0, 22.0, -3.0]}, {"name": "edgeI(2, 1, 7):-J", "mesh": 4, "translation": [7.0, 21.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 7):+J", "mesh": 4, "translation": [7.0, 21.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 7):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 21.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 7):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 22.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 7):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 7):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 8):-K", "mesh": 5, "translation": [7.0, 24.0, -3.0]}, {"name": "edgeI(2, 1, 8):+K", "mesh": 5, "translation": [7.0, 25.0, -3.0]}, {"name": "edgeI(2, 1, 8):-J", "mesh": 4, "translation": [7.0, 24.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 8):+J", "mesh": 4, "translation": [7.0, 24.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 9):-K", "mesh": 5, "translation": [7.0, 27.0, -3.0]}, {"name": "edgeI(2, 1, 9):+K", "mesh": 5, "translation": [7.0, 28.0, -3.0]}, {"name": "edgeI(2, 1, 9):-J", "mesh": 4, "translation": [7.0, 27.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 9):+J", "mesh": 4, "translation": [7.0, 27.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 9):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 27.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 9):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 28.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 9):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 27.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 9):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 27.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 10):-K", "mesh": 5, "translation": [7.0, 30.0, -3.0]}, {"name": "edgeI(2, 1, 10):+K", "mesh": 5, "translation": [7.0, 31.0, -3.0]}, {"name": "edgeI(2, 1, 10):-J", "mesh": 4, "translation": [7.0, 30.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 10):+J", "mesh": 4, "translation": [7.0, 30.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 11):-K", "mesh": 5, "translation": [7.0, 33.0, -3.0]}, {"name": "edgeI(2, 1, 11):+K", "mesh": 5, "translation": [7.0, 34.0, -3.0]}, {"name": "edgeI(2, 1, 11):-J", "mesh": 4, "translation": [7.0, 33.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 11):+J", "mesh": 4, "translation": [7.0, 33.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 11):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 33.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 11):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 34.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 11):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 33.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 11):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 33.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 2, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 1.0, -6.0]}, {"name": "edgeJ(2, 2, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 1.0, -6.0]}, {"name": "edgeK(2, 2, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -6.0]}, {"name": "edgeJ(2, 2, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -7.0]}, {"name": "edgeJ(2, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 4.0, -6.0]}, {"name": "edgeJ(2, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 4.0, -6.0]}, {"name": "edgeK(2, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -6.0]}, {"name": "edgeJ(2, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -7.0]}, {"name": "edgeJ(2, 2, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -6.0]}, {"name": "edgeJ(2, 2, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 7.0, -6.0]}, {"name": "edgeK(2, 2, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -6.0]}, {"name": "edgeJ(2, 2, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -7.0]}, {"name": "edgeJ(2, 2, 3):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 10.0, -6.0]}, {"name": "edgeJ(2, 2, 3):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 10.0, -6.0]}, {"name": "edgeK(2, 2, 3):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -6.0]}, {"name": "edgeJ(2, 2, 3):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -7.0]}, {"name": "edgeJ(2, 2, 4):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 13.0, -6.0]}, {"name": "edgeJ(2, 2, 4):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 13.0, -6.0]}, {"name": "edgeK(2, 2, 4):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 13.0, -6.0]}, {"name": "edgeJ(2, 2, 4):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 13.0, -7.0]}, {"name": "edgeJ(2, 2, 5):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 16.0, -6.0]}, {"name": "edgeJ(2, 2, 5):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 16.0, -6.0]}, {"name": "edgeK(2, 2, 5):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 16.0, -6.0]}, {"name": "edgeJ(2, 2, 5):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 16.0, -7.0]}, {"name": "edgeJ(2, 2, 6):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 19.0, -6.0]}, {"name": "edgeJ(2, 2, 6):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 19.0, -6.0]}, {"name": "edgeK(2, 2, 6):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 19.0, -6.0]}, {"name": "edgeJ(2, 2, 6):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 19.0, -7.0]}, {"name": "edgeJ(2, 2, 7):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 22.0, -6.0]}, {"name": "edgeJ(2, 2, 7):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 22.0, -6.0]}, {"name": "edgeK(2, 2, 7):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 22.0, -6.0]}, {"name": "edgeJ(2, 2, 7):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 22.0, -7.0]}, {"name": "edgeJ(2, 2, 8):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 25.0, -6.0]}, {"name": "edgeJ(2, 2, 8):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 25.0, -6.0]}, {"name": "edgeK(2, 2, 8):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 25.0, -6.0]}, {"name": "edgeJ(2, 2, 8):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 25.0, -7.0]}, {"name": "edgeJ(2, 2, 9):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 28.0, -6.0]}, {"name": "edgeJ(2, 2, 9):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 28.0, -6.0]}, {"name": "edgeK(2, 2, 9):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 28.0, -6.0]}, {"name": "edgeJ(2, 2, 9):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 28.0, -7.0]}, {"name": "edgeJ(2, 2, 10):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 31.0, -6.0]}, {"name": "edgeJ(2, 2, 10):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 31.0, -6.0]}, {"name": "edgeK(2, 2, 10):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 31.0, -6.0]}, {"name": "edgeJ(2, 2, 10):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 31.0, -7.0]}, {"name": "edgeJ(3, 0, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 1.0, -0.0]}, {"name": "edgeJ(3, 0, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 1.0, -0.0]}, {"name": "edgeK(3, 0, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -0.0]}, {"name": "edgeJ(3, 0, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -1.0]}, {"name": "edgeJ(3, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -0.0]}, {"name": "edgeJ(3, 0, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 4.0, -0.0]}, {"name": "edgeK(3, 0, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -0.0]}, {"name": "edgeJ(3, 0, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -1.0]}, {"name": "edgeJ(3, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -0.0]}, {"name": "edgeJ(3, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 7.0, -0.0]}, {"name": "edgeK(3, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -0.0]}, {"name": "edgeJ(3, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -1.0]}, {"name": "edgeJ(3, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 3):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -0.0]}, {"name": "edgeJ(3, 0, 3):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 10.0, -0.0]}, {"name": "edgeK(3, 0, 3):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -0.0]}, {"name": "edgeJ(3, 0, 3):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -1.0]}, {"name": "edgeJ(3, 0, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 12.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 13.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 12.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 4):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 12.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 4):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 13.0, -0.0]}, {"name": "edgeJ(3, 0, 4):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 13.0, -0.0]}, {"name": "edgeK(3, 0, 4):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 13.0, -0.0]}, {"name": "edgeJ(3, 0, 4):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 13.0, -1.0]}, {"name": "edgeJ(3, 0, 5):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 15.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 5):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 16.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 5):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 15.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 5):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 15.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 5):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 16.0, -0.0]}, {"name": "edgeJ(3, 0, 5):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 16.0, -0.0]}, {"name": "edgeK(3, 0, 5):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 16.0, -0.0]}, {"name": "edgeJ(3, 0, 5):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 16.0, -1.0]}, {"name": "edgeJ(3, 0, 6):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 18.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 6):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 19.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 6):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 18.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 6):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 18.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 6):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 19.0, -0.0]}, {"name": "edgeJ(3, 0, 6):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 19.0, -0.0]}, {"name": "edgeK(3, 0, 6):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 19.0, -0.0]}, {"name": "edgeJ(3, 0, 6):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 19.0, -1.0]}, {"name": "edgeJ(3, 0, 7):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 22.0, -0.0]}, {"name": "edgeJ(3, 0, 7):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 22.0, -0.0]}, {"name": "edgeK(3, 0, 7):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 22.0, -0.0]}, {"name": "edgeJ(3, 0, 7):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 22.0, -1.0]}, {"name": "edgeJ(3, 0, 8):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 25.0, -0.0]}, {"name": "edgeJ(3, 0, 8):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 25.0, -0.0]}, {"name": "edgeK(3, 0, 8):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 25.0, -0.0]}, {"name": "edgeJ(3, 0, 8):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 25.0, -1.0]}, {"name": "edgeJ(3, 0, 9):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 27.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 9):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 28.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 9):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 27.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 9):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 27.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 9):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 28.0, -0.0]}, {"name": "edgeJ(3, 0, 9):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 28.0, -0.0]}, {"name": "edgeK(3, 0, 9):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 28.0, -0.0]}, {"name": "edgeJ(3, 0, 9):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 28.0, -1.0]}, {"name": "edgeJ(3, 0, 10):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 30.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 10):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 31.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 10):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 30.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 10):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 30.0, -1.0], "mesh": 4}, {"name": "edgeI(3, 1, 1):-K", "mesh": 5, "translation": [10.0, 3.0, -3.0]}, {"name": "edgeI(3, 1, 1):+K", "mesh": 5, "translation": [10.0, 4.0, -3.0]}, {"name": "edgeI(3, 1, 1):-J", "mesh": 4, "translation": [10.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 1):+J", "mesh": 4, "translation": [10.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 7.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 12.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 13.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 4):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 12.0, -4.0], "mesh": 4}, {"name": "edgeI(3, 1, 5):-K", "mesh": 5, "translation": [10.0, 15.0, -3.0]}, {"name": "edgeI(3, 1, 5):+K", "mesh": 5, "translation": [10.0, 16.0, -3.0]}, {"name": "edgeI(3, 1, 5):-J", "mesh": 4, "translation": [10.0, 15.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 5):+J", "mesh": 4, "translation": [10.0, 15.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 5):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 15.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 5):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 16.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 5):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 5):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 15.0, -4.0], "mesh": 4}, {"name": "edgeI(3, 1, 6):-K", "mesh": 5, "translation": [10.0, 18.0, -3.0]}, {"name": "edgeI(3, 1, 6):+K", "mesh": 5, "translation": [10.0, 19.0, -3.0]}, {"name": "edgeI(3, 1, 6):-J", "mesh": 4, "translation": [10.0, 18.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 6):+J", "mesh": 4, "translation": [10.0, 18.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 6):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 18.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 6):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 19.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 6):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 18.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 6):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 18.0, -4.0], "mesh": 4}, {"name": "edgeI(3, 1, 7):-K", "mesh": 5, "translation": [10.0, 21.0, -3.0]}, {"name": "edgeI(3, 1, 7):+K", "mesh": 5, "translation": [10.0, 22.0, -3.0]}, {"name": "edgeI(3, 1, 7):-J", "mesh": 4, "translation": [10.0, 21.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 7):+J", "mesh": 4, "translation": [10.0, 21.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 7):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 21.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 7):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 22.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 7):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 7):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 21.0, -4.0], "mesh": 4}, {"name": "edgeI(3, 1, 8):-K", "mesh": 5, "translation": [10.0, 24.0, -3.0]}, {"name": "edgeI(3, 1, 8):+K", "mesh": 5, "translation": [10.0, 25.0, -3.0]}, {"name": "edgeI(3, 1, 8):-J", "mesh": 4, "translation": [10.0, 24.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 8):+J", "mesh": 4, "translation": [10.0, 24.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 8):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 24.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 8):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 25.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 8):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 24.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 8):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 24.0, -4.0], "mesh": 4}, {"name": "edgeI(3, 1, 9):-K", "mesh": 5, "translation": [10.0, 27.0, -3.0]}, {"name": "edgeI(3, 1, 9):+K", "mesh": 5, "translation": [10.0, 28.0, -3.0]}, {"name": "edgeI(3, 1, 9):-J", "mesh": 4, "translation": [10.0, 27.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 9):+J", "mesh": 4, "translation": [10.0, 27.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 10):-K", "mesh": 5, "translation": [10.0, 30.0, -3.0]}, {"name": "edgeI(3, 1, 10):+K", "mesh": 5, "translation": [10.0, 31.0, -3.0]}, {"name": "edgeI(3, 1, 10):-J", "mesh": 4, "translation": [10.0, 30.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 10):+J", "mesh": 4, "translation": [10.0, 30.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 11):-K", "mesh": 5, "translation": [10.0, 33.0, -3.0]}, {"name": "edgeI(3, 1, 11):+K", "mesh": 5, "translation": [10.0, 34.0, -3.0]}, {"name": "edgeI(3, 1, 11):-J", "mesh": 4, "translation": [10.0, 33.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 11):+J", "mesh": 4, "translation": [10.0, 33.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 2, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 1.0, -6.0]}, {"name": "edgeJ(3, 2, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 1.0, -6.0]}, {"name": "edgeK(3, 2, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -6.0]}, {"name": "edgeJ(3, 2, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -7.0]}, {"name": "edgeJ(3, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -6.0]}, {"name": "edgeJ(3, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 4.0, -6.0]}, {"name": "edgeK(3, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -6.0]}, {"name": "edgeJ(3, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -7.0]}, {"name": "edgeJ(3, 2, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -6.0]}, {"name": "edgeJ(3, 2, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 7.0, -6.0]}, {"name": "edgeK(3, 2, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -6.0]}, {"name": "edgeJ(3, 2, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -7.0]}, {"name": "edgeJ(3, 2, 3):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -6.0]}, {"name": "edgeJ(3, 2, 3):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 10.0, -6.0]}, {"name": "edgeK(3, 2, 3):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -6.0]}, {"name": "edgeJ(3, 2, 3):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -7.0]}, {"name": "edgeJ(3, 2, 4):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 13.0, -6.0]}, {"name": "edgeJ(3, 2, 4):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 13.0, -6.0]}, {"name": "edgeK(3, 2, 4):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 13.0, -6.0]}, {"name": "edgeJ(3, 2, 4):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 13.0, -7.0]}, {"name": "edgeJ(3, 2, 5):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 16.0, -6.0]}, {"name": "edgeJ(3, 2, 5):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 16.0, -6.0]}, {"name": "edgeK(3, 2, 5):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 16.0, -6.0]}, {"name": "edgeJ(3, 2, 5):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 16.0, -7.0]}, {"name": "edgeJ(3, 2, 6):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 19.0, -6.0]}, {"name": "edgeJ(3, 2, 6):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 19.0, -6.0]}, {"name": "edgeK(3, 2, 6):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 19.0, -6.0]}, {"name": "edgeJ(3, 2, 6):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 19.0, -7.0]}, {"name": "edgeJ(3, 2, 7):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 22.0, -6.0]}, {"name": "edgeJ(3, 2, 7):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 22.0, -6.0]}, {"name": "edgeK(3, 2, 7):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 22.0, -6.0]}, {"name": "edgeJ(3, 2, 7):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 22.0, -7.0]}, {"name": "edgeJ(4, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 4.0, -3.0]}, {"name": "edgeJ(4, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 4.0, -3.0]}, {"name": "edgeK(4, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 4.0, -3.0]}, {"name": "edgeJ(4, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 4.0, -4.0]}, {"name": "edgeJ(4, 1, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 7.0, -3.0]}, {"name": "edgeJ(4, 1, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 7.0, -3.0]}, {"name": "edgeK(4, 1, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -3.0]}, {"name": "edgeJ(4, 1, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -4.0]}, {"name": "edgeJ(4, 1, 3):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 10.0, -3.0]}, {"name": "edgeJ(4, 1, 3):+I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 10.0, -3.0]}, {"name": "edgeK(4, 1, 3):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 10.0, -3.0]}, {"name": "edgeJ(4, 1, 3):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 10.0, -4.0]}, {"name": "edgeJ(4, 1, 5):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 16.0, -3.0]}, {"name": "edgeJ(4, 1, 5):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 16.0, -3.0]}, {"name": "edgeK(4, 1, 5):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 16.0, -3.0]}, {"name": "edgeJ(4, 1, 5):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 16.0, -4.0]}, {"name": "edgeJ(4, 1, 6):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 19.0, -3.0]}, {"name": "edgeJ(4, 1, 6):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 19.0, -3.0]}, {"name": "edgeK(4, 1, 6):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 19.0, -3.0]}, {"name": "edgeJ(4, 1, 6):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 19.0, -4.0]}, {"name": "edgeJ(4, 1, 7):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 22.0, -3.0]}, {"name": "edgeJ(4, 1, 7):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 22.0, -3.0]}, {"name": "edgeK(4, 1, 7):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 22.0, -3.0]}, {"name": "edgeJ(4, 1, 7):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 22.0, -4.0]}, {"name": "edgeJ(4, 1, 8):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 25.0, -3.0]}, {"name": "edgeJ(4, 1, 8):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 25.0, -3.0]}, {"name": "edgeK(4, 1, 8):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 25.0, -3.0]}, {"name": "edgeJ(4, 1, 8):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 25.0, -4.0]}, {"name": "edgeJ(4, 1, 9):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 28.0, -3.0]}, {"name": "edgeJ(4, 1, 9):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 28.0, -3.0]}, {"name": "edgeK(4, 1, 9):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 28.0, -3.0]}, {"name": "edgeJ(4, 1, 9):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 28.0, -4.0]}, {"name": "edgeJ(4, 1, 10):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 31.0, -3.0]}, {"name": "edgeJ(4, 1, 10):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 31.0, -3.0]}, {"name": "edgeK(4, 1, 10):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 31.0, -3.0]}, {"name": "edgeJ(4, 1, 10):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 31.0, -4.0]}, {"name": "edgeJ(4, 1, 11):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 34.0, -3.0]}, {"name": "edgeJ(4, 1, 11):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 34.0, -3.0]}, {"name": "edgeK(4, 1, 11):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 34.0, -3.0]}, {"name": "edgeJ(4, 1, 11):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 34.0, -4.0]}, {"name": "spider(0, 1, 1):-K", "mesh": 1, "translation": [0.0, 3.0, -3.0]}, {"name": "spider(0, 1, 1):+K", "mesh": 1, "translation": [0.0, 4.0, -3.0]}, {"name": "spider(0, 1, 1):-I", "mesh": 0, "translation": [0.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 1):-J", "mesh": 0, "translation": [1.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 2):-K", "mesh": 1, "translation": [0.0, 6.0, -3.0]}, {"name": "spider(0, 1, 2):+K", "mesh": 1, "translation": [0.0, 7.0, -3.0]}, {"name": "spider(0, 1, 2):-I", "mesh": 0, "translation": [0.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 2):-J", "mesh": 0, "translation": [1.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 3):-K", "mesh": 1, "translation": [0.0, 9.0, -3.0]}, {"name": "spider(0, 1, 3):+K", "mesh": 1, "translation": [0.0, 10.0, -3.0]}, {"name": "spider(0, 1, 3):-I", "mesh": 0, "translation": [0.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 3):-J", "mesh": 0, "translation": [1.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 4):-K", "mesh": 1, "translation": [0.0, 12.0, -3.0]}, {"name": "spider(0, 1, 4):+K", "mesh": 1, "translation": [0.0, 13.0, -3.0]}, {"name": "spider(0, 1, 4):-I", "mesh": 0, "translation": [0.0, 12.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 4):-J", "mesh": 0, "translation": [1.0, 12.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 5):-K", "mesh": 1, "translation": [0.0, 15.0, -3.0]}, {"name": "spider(0, 1, 5):+K", "mesh": 1, "translation": [0.0, 16.0, -3.0]}, {"name": "spider(0, 1, 5):-I", "mesh": 0, "translation": [0.0, 15.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 5):-J", "mesh": 0, "translation": [1.0, 15.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 6):-K", "mesh": 1, "translation": [0.0, 18.0, -3.0]}, {"name": "spider(0, 1, 6):+K", "mesh": 1, "translation": [0.0, 19.0, -3.0]}, {"name": "spider(0, 1, 6):-I", "mesh": 0, "translation": [0.0, 18.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 6):-J", "mesh": 0, "translation": [1.0, 18.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 7):-K", "mesh": 1, "translation": [0.0, 21.0, -3.0]}, {"name": "spider(0, 1, 7):+K", "mesh": 1, "translation": [0.0, 22.0, -3.0]}, {"name": "spider(0, 1, 7):-I", "mesh": 0, "translation": [0.0, 21.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 7):-J", "mesh": 0, "translation": [1.0, 21.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 8):-K", "mesh": 1, "translation": [0.0, 24.0, -3.0]}, {"name": "spider(0, 1, 8):+K", "mesh": 1, "translation": [0.0, 25.0, -3.0]}, {"name": "spider(0, 1, 8):-I", "mesh": 0, "translation": [0.0, 24.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 8):-J", "mesh": 0, "translation": [1.0, 24.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 9):-K", "mesh": 1, "translation": [0.0, 27.0, -3.0]}, {"name": "spider(0, 1, 9):+K", "mesh": 1, "translation": [0.0, 28.0, -3.0]}, {"name": "spider(0, 1, 9):-I", "mesh": 0, "translation": [0.0, 27.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 9):-J", "mesh": 0, "translation": [1.0, 27.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 10):-K", "mesh": 1, "translation": [0.0, 30.0, -3.0]}, {"name": "spider(0, 1, 10):+K", "mesh": 1, "translation": [0.0, 31.0, -3.0]}, {"name": "spider(0, 1, 10):-I", "mesh": 0, "translation": [0.0, 30.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 10):-J", "mesh": 0, "translation": [1.0, 30.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 11):-K", "mesh": 1, "translation": [0.0, 33.0, -3.0]}, {"name": "spider(0, 1, 11):+K", "mesh": 1, "translation": [0.0, 34.0, -3.0]}, {"name": "spider(0, 1, 11):-I", "mesh": 0, "translation": [0.0, 33.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 11):-J", "mesh": 0, "translation": [1.0, 33.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 1):-K", "mesh": 1, "translation": [3.0, 3.0, -3.0]}, {"name": "spider(1, 1, 1):+K", "mesh": 1, "translation": [3.0, 4.0, -3.0]}, {"name": "spider(1, 1, 1):-J", "mesh": 0, "translation": [4.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 2):-K", "mesh": 1, "translation": [3.0, 6.0, -3.0]}, {"name": "spider(1, 1, 2):+K", "mesh": 1, "translation": [3.0, 7.0, -3.0]}, {"name": "spider(1, 1, 2):-J", "mesh": 0, "translation": [4.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 2):+J", "mesh": 0, "translation": [4.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 3):-K", "mesh": 1, "translation": [3.0, 9.0, -3.0]}, {"name": "spider(1, 1, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -3.0]}, {"name": "spider(1, 1, 3):-J", "mesh": 0, "translation": [4.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 3):+J", "mesh": 0, "translation": [4.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 4):-K", "mesh": 1, "translation": [3.0, 12.0, -3.0]}, {"name": "spider(1, 1, 4):+K", "mesh": 1, "translation": [3.0, 13.0, -3.0]}, {"name": "spider(1, 1, 4):-J", "mesh": 0, "translation": [4.0, 12.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 4):+J", "mesh": 0, "translation": [4.0, 12.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 5):-K", "mesh": 1, "translation": [3.0, 15.0, -3.0]}, {"name": "spider(1, 1, 5):+K", "mesh": 1, "translation": [3.0, 16.0, -3.0]}, {"name": "spider(1, 1, 5):-J", "mesh": 0, "translation": [4.0, 15.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 5):+J", "mesh": 0, "translation": [4.0, 15.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 6):-K", "mesh": 1, "translation": [3.0, 18.0, -3.0]}, {"name": "spider(1, 1, 6):+K", "mesh": 1, "translation": [3.0, 19.0, -3.0]}, {"name": "spider(1, 1, 6):-J", "mesh": 0, "translation": [4.0, 18.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 6):+J", "mesh": 0, "translation": [4.0, 18.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 7):-K", "mesh": 1, "translation": [3.0, 21.0, -3.0]}, {"name": "spider(1, 1, 7):+K", "mesh": 1, "translation": [3.0, 22.0, -3.0]}, {"name": "spider(1, 1, 7):-J", "mesh": 0, "translation": [4.0, 21.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 7):+J", "mesh": 0, "translation": [4.0, 21.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 8):-K", "mesh": 1, "translation": [3.0, 24.0, -3.0]}, {"name": "spider(1, 1, 8):+K", "mesh": 1, "translation": [3.0, 25.0, -3.0]}, {"name": "spider(1, 1, 8):-J", "mesh": 0, "translation": [4.0, 24.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 8):+J", "mesh": 0, "translation": [4.0, 24.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 9):-K", "mesh": 1, "translation": [3.0, 27.0, -3.0]}, {"name": "spider(1, 1, 9):+K", "mesh": 1, "translation": [3.0, 28.0, -3.0]}, {"name": "spider(1, 1, 9):-J", "mesh": 0, "translation": [4.0, 27.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 9):+J", "mesh": 0, "translation": [4.0, 27.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 10):-K", "mesh": 1, "translation": [3.0, 30.0, -3.0]}, {"name": "spider(1, 1, 10):+K", "mesh": 1, "translation": [3.0, 31.0, -3.0]}, {"name": "spider(1, 1, 10):-J", "mesh": 0, "translation": [4.0, 30.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 10):+J", "mesh": 0, "translation": [4.0, 30.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 11):-K", "mesh": 1, "translation": [3.0, 33.0, -3.0]}, {"name": "spider(1, 1, 11):+K", "mesh": 1, "translation": [3.0, 34.0, -3.0]}, {"name": "spider(1, 1, 11):-J", "mesh": 0, "translation": [4.0, 33.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 11):+J", "mesh": 0, "translation": [4.0, 33.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 1):-K", "mesh": 1, "translation": [3.0, 3.0, -6.0]}, {"name": "spider(1, 2, 1):-I", "mesh": 0, "translation": [3.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):+I", "mesh": 0, "translation": [4.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):+J", "mesh": 1, "translation": [4.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 2):bottom:+K", "mesh": 3, "translation": [3.0, 6.45, -6.0]}, {"name": "spider(1, 2, 2):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 6.0, -6.0]}, {"name": "spider(1, 2, 2):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 6.0, -6.0]}, {"name": "spider(1, 2, 2):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.0, -6.0]}, {"name": "spider(1, 2, 2):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.0, -7.0]}, {"name": "spider(2, 0, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 1):+I", "mesh": 0, "translation": [7.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 1):-J", "mesh": 1, "translation": [7.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 2):-I", "mesh": 0, "translation": [6.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 2):+I", "mesh": 0, "translation": [7.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 2):-J", "mesh": 1, "translation": [7.0, 6.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 3):+I", "mesh": 0, "translation": [7.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 3):-J", "mesh": 1, "translation": [7.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 4):-I", "mesh": 0, "translation": [6.0, 12.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 4):+I", "mesh": 0, "translation": [7.0, 12.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 4):-J", "mesh": 1, "translation": [7.0, 12.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 4):+J", "mesh": 1, "translation": [7.0, 12.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 5):-I", "mesh": 0, "translation": [6.0, 15.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 5):+I", "mesh": 0, "translation": [7.0, 15.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 5):-J", "mesh": 1, "translation": [7.0, 15.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 6):-I", "mesh": 0, "translation": [6.0, 18.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 6):+I", "mesh": 0, "translation": [7.0, 18.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 6):-J", "mesh": 1, "translation": [7.0, 18.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 6):+J", "mesh": 1, "translation": [7.0, 18.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 7):-I", "mesh": 0, "translation": [6.0, 21.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 7):+I", "mesh": 0, "translation": [7.0, 21.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 7):-J", "mesh": 1, "translation": [7.0, 21.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 7):+J", "mesh": 1, "translation": [7.0, 21.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 8):-I", "mesh": 0, "translation": [6.0, 24.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 8):+I", "mesh": 0, "translation": [7.0, 24.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 8):-J", "mesh": 1, "translation": [7.0, 24.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 9):-I", "mesh": 0, "translation": [6.0, 27.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 9):+I", "mesh": 0, "translation": [7.0, 27.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 9):-J", "mesh": 1, "translation": [7.0, 27.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 9):+J", "mesh": 1, "translation": [7.0, 27.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 10):-I", "mesh": 0, "translation": [6.0, 30.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 10):+I", "mesh": 0, "translation": [7.0, 30.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 10):-J", "mesh": 1, "translation": [7.0, 30.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 11):+K", "mesh": 1, "translation": [6.0, 34.0, -0.0]}, {"name": "spider(2, 0, 11):-I", "mesh": 0, "translation": [6.0, 33.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 11):+I", "mesh": 0, "translation": [7.0, 33.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 11):-J", "mesh": 1, "translation": [7.0, 33.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -3.0]}, {"name": "spider(2, 1, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -3.0]}, {"name": "spider(2, 1, 2):-K", "mesh": 1, "translation": [6.0, 6.0, -3.0]}, {"name": "spider(2, 1, 2):+K", "mesh": 1, "translation": [6.0, 7.0, -3.0]}, {"name": "spider(2, 1, 3):-K", "mesh": 1, "translation": [6.0, 9.0, -3.0]}, {"name": "spider(2, 1, 3):+K", "mesh": 1, "translation": [6.0, 10.0, -3.0]}, {"name": "spider(2, 1, 3):+J", "mesh": 0, "translation": [7.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 4):-K", "mesh": 1, "translation": [6.0, 12.0, -3.0]}, {"name": "spider(2, 1, 4):+K", "mesh": 1, "translation": [6.0, 13.0, -3.0]}, {"name": "spider(2, 1, 4):-J", "mesh": 0, "translation": [7.0, 12.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 5):-K", "mesh": 1, "translation": [6.0, 15.0, -3.0]}, {"name": "spider(2, 1, 5):+K", "mesh": 1, "translation": [6.0, 16.0, -3.0]}, {"name": "spider(2, 1, 6):-K", "mesh": 1, "translation": [6.0, 18.0, -3.0]}, {"name": "spider(2, 1, 6):+K", "mesh": 1, "translation": [6.0, 19.0, -3.0]}, {"name": "spider(2, 1, 6):-J", "mesh": 0, "translation": [7.0, 18.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 6):+J", "mesh": 0, "translation": [7.0, 18.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 7):-K", "mesh": 1, "translation": [6.0, 21.0, -3.0]}, {"name": "spider(2, 1, 7):+K", "mesh": 1, "translation": [6.0, 22.0, -3.0]}, {"name": "spider(2, 1, 7):-J", "mesh": 0, "translation": [7.0, 21.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 8):-K", "mesh": 1, "translation": [6.0, 24.0, -3.0]}, {"name": "spider(2, 1, 8):+K", "mesh": 1, "translation": [6.0, 25.0, -3.0]}, {"name": "spider(2, 1, 8):+J", "mesh": 0, "translation": [7.0, 24.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 9):-K", "mesh": 1, "translation": [6.0, 27.0, -3.0]}, {"name": "spider(2, 1, 9):+K", "mesh": 1, "translation": [6.0, 28.0, -3.0]}, {"name": "spider(2, 1, 9):-J", "mesh": 0, "translation": [7.0, 27.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 10):-K", "mesh": 1, "translation": [6.0, 30.0, -3.0]}, {"name": "spider(2, 1, 10):+K", "mesh": 1, "translation": [6.0, 31.0, -3.0]}, {"name": "spider(2, 1, 10):+J", "mesh": 0, "translation": [7.0, 30.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 11):-K", "mesh": 1, "translation": [6.0, 33.0, -3.0]}, {"name": "spider(2, 1, 11):+K", "mesh": 1, "translation": [6.0, 34.0, -3.0]}, {"name": "spider(2, 2, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 1):+I", "mesh": 0, "translation": [7.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 1):+J", "mesh": 1, "translation": [7.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 2):-I", "mesh": 0, "translation": [6.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):+I", "mesh": 0, "translation": [7.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):+J", "mesh": 1, "translation": [7.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 3):+I", "mesh": 0, "translation": [7.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 3):-J", "mesh": 1, "translation": [7.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 3):+J", "mesh": 1, "translation": [7.0, 9.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 4):-I", "mesh": 0, "translation": [6.0, 12.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 4):+I", "mesh": 0, "translation": [7.0, 12.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 4):+J", "mesh": 1, "translation": [7.0, 12.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 5):-I", "mesh": 0, "translation": [6.0, 15.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 5):+I", "mesh": 0, "translation": [7.0, 15.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 5):+J", "mesh": 1, "translation": [7.0, 15.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 6):-I", "mesh": 0, "translation": [6.0, 18.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 6):+I", "mesh": 0, "translation": [7.0, 18.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 6):-J", "mesh": 1, "translation": [7.0, 18.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 6):+J", "mesh": 1, "translation": [7.0, 18.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 7):-I", "mesh": 0, "translation": [6.0, 21.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 7):+I", "mesh": 0, "translation": [7.0, 21.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 7):+J", "mesh": 1, "translation": [7.0, 21.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 8):-I", "mesh": 0, "translation": [6.0, 24.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 8):+I", "mesh": 0, "translation": [7.0, 24.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 8):-J", "mesh": 1, "translation": [7.0, 24.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 8):+J", "mesh": 1, "translation": [7.0, 24.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 9):-I", "mesh": 0, "translation": [6.0, 27.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 9):+I", "mesh": 0, "translation": [7.0, 27.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 9):+J", "mesh": 1, "translation": [7.0, 27.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 10):-I", "mesh": 0, "translation": [6.0, 30.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 10):+I", "mesh": 0, "translation": [7.0, 30.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 10):-J", "mesh": 1, "translation": [7.0, 30.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 10):+J", "mesh": 1, "translation": [7.0, 30.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 11):+K", "mesh": 1, "translation": [6.0, 34.0, -6.0]}, {"name": "spider(2, 2, 11):-I", "mesh": 0, "translation": [6.0, 33.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 11):+I", "mesh": 0, "translation": [7.0, 33.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 11):+J", "mesh": 1, "translation": [7.0, 33.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 1):-J", "mesh": 1, "translation": [10.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 2):-I", "mesh": 0, "translation": [9.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 2):+I", "mesh": 0, "translation": [10.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 2):-J", "mesh": 1, "translation": [10.0, 6.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 2):+J", "mesh": 1, "translation": [10.0, 6.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 3):-I", "mesh": 0, "translation": [9.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 3):+I", "mesh": 0, "translation": [10.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 3):-J", "mesh": 1, "translation": [10.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 4):-I", "mesh": 0, "translation": [9.0, 12.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 4):+I", "mesh": 0, "translation": [10.0, 12.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 4):-J", "mesh": 1, "translation": [10.0, 12.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 5):-I", "mesh": 0, "translation": [9.0, 15.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 5):+I", "mesh": 0, "translation": [10.0, 15.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 5):-J", "mesh": 1, "translation": [10.0, 15.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 6):-I", "mesh": 0, "translation": [9.0, 18.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 6):+I", "mesh": 0, "translation": [10.0, 18.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 6):-J", "mesh": 1, "translation": [10.0, 18.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 7):-I", "mesh": 0, "translation": [9.0, 21.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 7):+I", "mesh": 0, "translation": [10.0, 21.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 7):-J", "mesh": 1, "translation": [10.0, 21.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 7):+J", "mesh": 1, "translation": [10.0, 21.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 8):-I", "mesh": 0, "translation": [9.0, 24.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 8):+I", "mesh": 0, "translation": [10.0, 24.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 8):-J", "mesh": 1, "translation": [10.0, 24.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 8):+J", "mesh": 1, "translation": [10.0, 24.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 9):-I", "mesh": 0, "translation": [9.0, 27.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 9):+I", "mesh": 0, "translation": [10.0, 27.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 9):-J", "mesh": 1, "translation": [10.0, 27.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 10):+K", "mesh": 1, "translation": [9.0, 31.0, -0.0]}, {"name": "spider(3, 0, 10):-I", "mesh": 0, "translation": [9.0, 30.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 10):+I", "mesh": 0, "translation": [10.0, 30.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 10):-J", "mesh": 1, "translation": [10.0, 30.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 1):-K", "mesh": 1, "translation": [9.0, 3.0, -3.0]}, {"name": "spider(3, 1, 1):+K", "mesh": 1, "translation": [9.0, 4.0, -3.0]}, {"name": "spider(3, 1, 1):+J", "mesh": 0, "translation": [10.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 2):-K", "mesh": 1, "translation": [9.0, 6.0, -3.0]}, {"name": "spider(3, 1, 2):+K", "mesh": 1, "translation": [9.0, 7.0, -3.0]}, {"name": "spider(3, 1, 2):+I", "mesh": 0, "translation": [10.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 2):-J", "mesh": 0, "translation": [10.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 3):-K", "mesh": 1, "translation": [9.0, 9.0, -3.0]}, {"name": "spider(3, 1, 3):+K", "mesh": 1, "translation": [9.0, 10.0, -3.0]}, {"name": "spider(3, 1, 3):+I", "mesh": 0, "translation": [10.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 4):-K", "mesh": 1, "translation": [9.0, 12.0, -3.0]}, {"name": "spider(3, 1, 4):+K", "mesh": 1, "translation": [9.0, 13.0, -3.0]}, {"name": "spider(3, 1, 4):+I", "mesh": 0, "translation": [10.0, 12.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 5):-K", "mesh": 1, "translation": [9.0, 15.0, -3.0]}, {"name": "spider(3, 1, 5):+K", "mesh": 1, "translation": [9.0, 16.0, -3.0]}, {"name": "spider(3, 1, 6):-K", "mesh": 1, "translation": [9.0, 18.0, -3.0]}, {"name": "spider(3, 1, 6):+K", "mesh": 1, "translation": [9.0, 19.0, -3.0]}, {"name": "spider(3, 1, 7):-K", "mesh": 1, "translation": [9.0, 21.0, -3.0]}, {"name": "spider(3, 1, 7):+K", "mesh": 1, "translation": [9.0, 22.0, -3.0]}, {"name": "spider(3, 1, 7):-J", "mesh": 0, "translation": [10.0, 21.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 8):-K", "mesh": 1, "translation": [9.0, 24.0, -3.0]}, {"name": "spider(3, 1, 8):+K", "mesh": 1, "translation": [9.0, 25.0, -3.0]}, {"name": "spider(3, 1, 8):-J", "mesh": 0, "translation": [10.0, 24.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 9):-K", "mesh": 1, "translation": [9.0, 27.0, -3.0]}, {"name": "spider(3, 1, 9):+K", "mesh": 1, "translation": [9.0, 28.0, -3.0]}, {"name": "spider(3, 1, 9):+J", "mesh": 0, "translation": [10.0, 27.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 10):-K", "mesh": 1, "translation": [9.0, 30.0, -3.0]}, {"name": "spider(3, 1, 10):+K", "mesh": 1, "translation": [9.0, 31.0, -3.0]}, {"name": "spider(3, 1, 10):+J", "mesh": 0, "translation": [10.0, 30.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 11):-K", "mesh": 1, "translation": [9.0, 33.0, -3.0]}, {"name": "spider(3, 1, 11):+K", "mesh": 1, "translation": [9.0, 34.0, -3.0]}, {"name": "spider(3, 1, 11):-J", "mesh": 0, "translation": [10.0, 33.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 11):+J", "mesh": 0, "translation": [10.0, 33.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 1):-J", "mesh": 1, "translation": [10.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 1):+J", "mesh": 1, "translation": [10.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 2):-I", "mesh": 0, "translation": [9.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 2):+I", "mesh": 0, "translation": [10.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 2):+J", "mesh": 1, "translation": [10.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 3):-I", "mesh": 0, "translation": [9.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 3):+I", "mesh": 0, "translation": [10.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 3):+J", "mesh": 1, "translation": [10.0, 9.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 4):-I", "mesh": 0, "translation": [9.0, 12.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 4):+I", "mesh": 0, "translation": [10.0, 12.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 4):+J", "mesh": 1, "translation": [10.0, 12.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 5):-I", "mesh": 0, "translation": [9.0, 15.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 5):+I", "mesh": 0, "translation": [10.0, 15.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 5):+J", "mesh": 1, "translation": [10.0, 15.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 6):-I", "mesh": 0, "translation": [9.0, 18.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 6):+I", "mesh": 0, "translation": [10.0, 18.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 6):+J", "mesh": 1, "translation": [10.0, 18.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 7):-I", "mesh": 0, "translation": [9.0, 21.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 7):+I", "mesh": 0, "translation": [10.0, 21.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 7):+J", "mesh": 1, "translation": [10.0, 21.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 8):+K", "mesh": 1, "translation": [9.0, 25.0, -6.0]}, {"name": "spider(3, 2, 8):-I", "mesh": 0, "translation": [9.0, 24.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 8):+I", "mesh": 0, "translation": [10.0, 24.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 8):+J", "mesh": 1, "translation": [10.0, 24.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 1):-K", "mesh": 1, "translation": [12.0, 3.0, -3.0]}, {"name": "spider(4, 1, 1):+I", "mesh": 1, "translation": [13.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 1):-J", "mesh": 0, "translation": [13.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 1):+J", "mesh": 0, "translation": [13.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 2):-I", "mesh": 1, "translation": [12.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 2):+I", "mesh": 1, "translation": [13.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 2):-J", "mesh": 0, "translation": [13.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 2):+J", "mesh": 0, "translation": [13.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 3):-I", "mesh": 1, "translation": [12.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 3):+I", "mesh": 1, "translation": [13.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 3):-J", "mesh": 0, "translation": [13.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 3):+J", "mesh": 0, "translation": [13.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 4):bottom:+K", "mesh": 3, "translation": [12.0, 12.45, -3.0]}, {"name": "spider(4, 1, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 12.0, -3.0]}, {"name": "spider(4, 1, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 12.0, -3.0]}, {"name": "spider(4, 1, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 12.0, -3.0]}, {"name": "spider(4, 1, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 12.0, -4.0]}, {"name": "spider(4, 1, 5):-K", "mesh": 1, "translation": [12.0, 15.0, -3.0]}, {"name": "spider(4, 1, 5):+I", "mesh": 1, "translation": [13.0, 15.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 5):-J", "mesh": 0, "translation": [13.0, 15.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 5):+J", "mesh": 0, "translation": [13.0, 15.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 6):+I", "mesh": 1, "translation": [13.0, 18.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 6):-J", "mesh": 0, "translation": [13.0, 18.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 6):+J", "mesh": 0, "translation": [13.0, 18.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 7):+I", "mesh": 1, "translation": [13.0, 21.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 7):-J", "mesh": 0, "translation": [13.0, 21.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 7):+J", "mesh": 0, "translation": [13.0, 21.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 8):+I", "mesh": 1, "translation": [13.0, 24.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 8):-J", "mesh": 0, "translation": [13.0, 24.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 8):+J", "mesh": 0, "translation": [13.0, 24.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 9):+I", "mesh": 1, "translation": [13.0, 27.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 9):-J", "mesh": 0, "translation": [13.0, 27.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 9):+J", "mesh": 0, "translation": [13.0, 27.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 10):+I", "mesh": 1, "translation": [13.0, 30.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 10):-J", "mesh": 0, "translation": [13.0, 30.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 10):+J", "mesh": 0, "translation": [13.0, 30.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 11):+I", "mesh": 1, "translation": [13.0, 33.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 11):-J", "mesh": 0, "translation": [13.0, 33.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 11):+J", "mesh": 0, "translation": [13.0, 33.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "axisI:-K", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "scale": [7.5, 0.1, 0.1]}, {"name": "axisI:+K", "mesh": 5, "translation": [-0.5, -0.4, 0.5], "scale": [7.5, 0.1, 0.1]}, {"name": "axisI:-J", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [7.5, 0.1, 0.1]}, {"name": "axisI:+J", "mesh": 5, "translation": [-0.5, -0.5, 0.4], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [7.5, 0.1, 0.1]}, {"name": "axisJ:-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [9.0, 0.1, 0.1]}, {"name": "axisJ:+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "mesh": 3, "scale": [9.0, 0.1, 0.1]}, {"name": "axisJ:-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.5, -0.5, 0.5], "mesh": 3, "scale": [9.0, 0.1, 0.1]}, {"name": "axisJ:+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [9.0, 0.1, 0.1]}, {"name": "axisK:-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.5, -0.4, 0.5], "scale": [18.0, 0.1, 0.1]}, {"name": "axisK:+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "scale": [18.0, 0.1, 0.1]}, {"name": "axisK:-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.5], "scale": [18.0, 0.1, 0.1]}, {"name": "axisK:+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.4], "scale": [18.0, 0.1, 0.1]}], "accessors": [{"bufferView": 0, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.01], "min": [0.01, -0.01, -0.99]}, {"bufferView": 1, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 2, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 3, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 4, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.51, 0], "min": [0, 0.01, -1]}, {"bufferView": 5, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 6, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 7, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 8, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 9, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 10, "componentType": 5123, "type": "SCALAR", "count": 8}, {"bufferView": 11, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 12, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.01], "min": [0.01, 0.01, -0.99]}, {"bufferView": 13, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 14, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, 0], "min": [0.01, -0.01, -0.01]}, {"bufferView": 15, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, -0.01, -0.01], "min": [0.99, -0.01, -0.99]}, {"bufferView": 16, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, -0.01, -0.01], "min": [0, -0.01, -0.99]}, {"bufferView": 17, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.99], "min": [0.01, -0.01, -1]}, {"bufferView": 18, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, 0], "min": [0.01, 0.01, -0.01]}, {"bufferView": 19, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, 0.01, -0.01], "min": [0.99, 0.01, -0.99]}, {"bufferView": 20, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, 0.01, -0.01], "min": [0, 0.01, -0.99]}, {"bufferView": 21, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.99], "min": [0.01, 0.01, -1]}, {"bufferView": 22, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 23, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 24, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 25, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 26, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 27, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 28, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 29, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.49, 0], "min": [0, -0.01, -1]}, {"bufferView": 30, "componentType": 5126, "type": "VEC3", "count": 4}], "buffers": [{"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAAAAQArXI7wAAAAAAAAAAArXI7wAAIC/AAAAQArXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQAAAAMAAwAAAAIA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAFyPAj8AAAAAAAAAPwrXIzwAAAAAAAAAAFyPAj8AAIC/AAAAPwrXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAABwPwrXI7wAAAAAAAAAAArXI7wAAIC/AABwPwrXI7wAAIC/AACIPwrXI7wAAAAAAACIPwrXI7wAAIC/AAAAQArXI7wAAAAAAAAAQArXI7wAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAABAAUABQABAAMA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAEAAcABwAEAAUA"}, {"byteLength": 16, "uri": "data:application/octet-stream;base64,AAABAAAAAgACAAMAAwABAA=="}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAZmbmPgrXI7wAAAAAAAAAAArXI7wAAIC/ZmbmPgrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8CtcjPArXIzykcH2/pHB9PwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wAAAAApHB9PwrXI7wAAAAACtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXI7wK1yO8AACAPwrXI7wK1yO8pHB9PwrXI7ykcH2/AACAPwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wK1yO8CtcjPArXI7wK1yO8AAAAAArXI7ykcH2/CtcjPArXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/CtcjPArXI7wAAIC/pHB9PwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwAAAAApHB9PwrXIzwAAAAACtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXIzwK1yO8AACAPwrXIzwK1yO8pHB9PwrXIzykcH2/AACAPwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwK1yO8CtcjPArXIzwK1yO8AAAAAArXIzykcH2/CtcjPArXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzykcH2/pHB9PwrXIzykcH2/CtcjPArXIzwAAIC/pHB9PwrXIzwAAIC/"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQADAAAAAwACAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAAAAQArXIzwAAAAAAAAAAArXIzwAAIC/AAAAQArXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAZmbmPgrXIzwAAAAAAAAAAArXIzwAAIC/ZmbmPgrXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAABwPwrXIzwAAAAAAAAAAArXIzwAAIC/AABwPwrXIzwAAIC/AACIPwrXIzwAAAAAAACIPwrXIzwAAIC/AAAAQArXIzwAAAAAAAAAQArXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAAFAAEABQADAAEA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAHAAQABwAFAAQA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAEjh+j4AAAAAAAAAPwrXI7wAAAAAAAAAAEjh+j4AAIC/AAAAPwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA"}], "bufferViews": [{"buffer": 0, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 1, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 2, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 3, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 4, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 5, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 6, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 7, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 8, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 9, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 10, "byteLength": 16, "byteOffset": 0, "target": 34963}, {"buffer": 11, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 12, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 13, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 14, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 15, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 16, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 17, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 18, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 19, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 20, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 21, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 22, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 23, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 24, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 25, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 26, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 27, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 28, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 29, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 30, "byteLength": 48, "byteOffset": 0, "target": 34962}], "materials": [{"name": "0-blue", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 1, 1]}, "doubleSided": false}, {"name": "1-red", "pbrMetallicRoughness": {"baseColorFactor": [1, 0, 0, 1]}, "doubleSided": false}, {"name": "2-green", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 0, 1]}, "doubleSided": false}, {"name": "3-gray", "pbrMetallicRoughness": {"baseColorFactor": [0.5, 0.5, 0.5, 1]}, "doubleSided": false}, {"name": "4-cyan.3", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 1, 0.3]}, "doubleSided": false, "alphaMode": "BLEND"}, {"name": "5-black", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 0, 1]}, "doubleSided": false}, {"name": "6-yellow", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 0, 1]}, "doubleSided": false}, {"name": "7-white", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 1, 1]}, "doubleSided": false}], "meshes": [{"name": "0-square-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "1-square-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "2-square-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "3-square-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "4-rectangle-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 0, "mode": 4}]}, {"name": "5-rectangle-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 1, "mode": 4}]}, {"name": "6-rectangle-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "7-rectangle-red/yellow/blue", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 0, "mode": 4}]}, {"name": "8-rectangle-blue/yellow/red", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 1, "mode": 4}]}, {"name": "9-square-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "10-rectangle-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "11-tilted-cyan.3", "primitives": [{"attributes": {"NORMAL": 5, "POSITION": 4}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 30, "POSITION": 29}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "12-half-distance-rectangle-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "13-square-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "14-half-distance-rectangle-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 5, "mode": 4}]}]}

==> anc/factory162.gltf <==
{"asset": {"generator": "LaSRe CodeGen by Daniel Bochen Tan", "version": "2.0"}, "scene": 0, "scenes": [{"name": "Scene", "nodes": [0]}], "nodes": [{"name": "Lattice Surgery Subroutine", "children": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293]}, {"name": "edgeI(0, 0, 0):-K", "mesh": 4, "translation": [1.0, 0.0, -0.0]}, {"name": "edgeI(0, 0, 0):+K", "mesh": 4, "translation": [1.0, 1.0, -0.0]}, {"name": "edgeI(0, 0, 0):-J", "mesh": 5, "translation": [1.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 0, 0):+J", "mesh": 5, "translation": [1.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 0, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 0.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 1.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 0.0, -1.0], "mesh": 5}, {"name": "edgeJ(0, 0, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 0.0, -1.0], "mesh": 5}, {"name": "edgeI(0, 0, 1):-K", "mesh": 5, "translation": [1.0, 3.0, -0.0]}, {"name": "edgeI(0, 0, 1):+K", "mesh": 5, "translation": [1.0, 4.0, -0.0]}, {"name": "edgeI(0, 0, 1):-J", "mesh": 4, "translation": [1.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 0, 1):+J", "mesh": 4, "translation": [1.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(0, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(0, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 7.0, -0.0]}, {"name": "edgeJ(0, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 7.0, -0.0]}, {"name": "edgeK(0, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -0.0]}, {"name": "edgeJ(0, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -1.0]}, {"name": "edgeJ(0, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(0, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(0, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(0, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 10.0, -0.0]}, {"name": "edgeJ(0, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 10.0, -0.0]}, {"name": "edgeK(0, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 10.0, -0.0]}, {"name": "edgeJ(0, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 10.0, -1.0]}, {"name": "edgeI(0, 1, 0):-K", "mesh": 4, "translation": [1.0, 0.0, -3.0]}, {"name": "edgeI(0, 1, 0):+K", "mesh": 4, "translation": [1.0, 1.0, -3.0]}, {"name": "edgeI(0, 1, 0):-J", "mesh": 5, "translation": [1.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 0):+J", "mesh": 5, "translation": [1.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(0, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(0, 1, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 4.0, -3.0]}, {"name": "edgeJ(0, 1, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 4.0, -3.0]}, {"name": "edgeK(0, 1, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 4.0, -3.0]}, {"name": "edgeJ(0, 1, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 4.0, -4.0]}, {"name": "edgeJ(0, 1, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 7.0, -3.0]}, {"name": "edgeJ(0, 1, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 7.0, -3.0]}, {"name": "edgeK(0, 1, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -3.0]}, {"name": "edgeJ(0, 1, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -4.0]}, {"name": "edgeI(0, 2, 0):-K", "mesh": 4, "translation": [1.0, 0.0, -6.0]}, {"name": "edgeI(0, 2, 0):+K", "mesh": 4, "translation": [1.0, 1.0, -6.0]}, {"name": "edgeI(0, 2, 0):-J", "mesh": 5, "translation": [1.0, 0.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 2, 0):+J", "mesh": 5, "translation": [1.0, 0.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(0, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 4.0, -7.0], "mesh": 5}, {"name": "edgeJ(0, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(0, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(0, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 4.0, -6.0]}, {"name": "edgeJ(0, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 4.0, -6.0]}, {"name": "edgeK(0, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 4.0, -6.0]}, {"name": "edgeJ(0, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 4.0, -7.0]}, {"name": "edgeJ(0, 2, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 7.0, -6.0]}, {"name": "edgeJ(0, 2, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 7.0, -6.0]}, {"name": "edgeK(0, 2, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -6.0]}, {"name": "edgeJ(0, 2, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -7.0]}, {"name": "edgeJ(0, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(0, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [1.0, 10.0, -7.0], "mesh": 5}, {"name": "edgeJ(0, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [0.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(0, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [1.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeI(0, 3, 1):-K", "mesh": 5, "translation": [1.0, 3.0, -9.0]}, {"name": "edgeI(0, 3, 1):+K", "mesh": 5, "translation": [1.0, 4.0, -9.0]}, {"name": "edgeI(0, 3, 1):-J", "mesh": 4, "translation": [1.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 3, 1):+J", "mesh": 4, "translation": [1.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(0, 3, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 7.0, -9.0]}, {"name": "edgeJ(0, 3, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 7.0, -9.0]}, {"name": "edgeK(0, 3, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -9.0]}, {"name": "edgeJ(0, 3, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 7.0, -10.0]}, {"name": "edgeJ(0, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 10.0, -9.0]}, {"name": "edgeJ(0, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 10.0, -9.0]}, {"name": "edgeK(0, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 10.0, -9.0]}, {"name": "edgeJ(0, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 10.0, -10.0]}, {"name": "edgeI(1, 0, 0):-K", "mesh": 4, "translation": [4.0, 0.0, -0.0]}, {"name": "edgeI(1, 0, 0):+K", "mesh": 4, "translation": [4.0, 1.0, -0.0]}, {"name": "edgeI(1, 0, 0):-J", "mesh": 5, "translation": [4.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 0, 0):+J", "mesh": 5, "translation": [4.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 0, 1):-K", "mesh": 5, "translation": [4.0, 3.0, -0.0]}, {"name": "edgeI(1, 0, 1):+K", "mesh": 5, "translation": [4.0, 4.0, -0.0]}, {"name": "edgeI(1, 0, 1):-J", "mesh": 4, "translation": [4.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 0, 1):+J", "mesh": 4, "translation": [4.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(1, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(1, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(1, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [4.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(1, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 7.0, -0.0]}, {"name": "edgeJ(1, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 7.0, -0.0]}, {"name": "edgeK(1, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -0.0]}, {"name": "edgeJ(1, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -1.0]}, {"name": "edgeJ(1, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(1, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(1, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(1, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [4.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(1, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 10.0, -0.0]}, {"name": "edgeJ(1, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 10.0, -0.0]}, {"name": "edgeK(1, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 10.0, -0.0]}, {"name": "edgeJ(1, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 10.0, -1.0]}, {"name": "edgeJ(1, 1, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 1.0, -3.0]}, {"name": "edgeJ(1, 1, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 1.0, -3.0]}, {"name": "edgeK(1, 1, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -3.0]}, {"name": "edgeJ(1, 1, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -4.0]}, {"name": "edgeJ(1, 1, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 4.0, -3.0]}, {"name": "edgeJ(1, 1, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 4.0, -3.0]}, {"name": "edgeK(1, 1, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -3.0]}, {"name": "edgeJ(1, 1, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -4.0]}, {"name": "edgeJ(1, 1, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 7.0, -3.0]}, {"name": "edgeJ(1, 1, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 7.0, -3.0]}, {"name": "edgeK(1, 1, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -3.0]}, {"name": "edgeJ(1, 1, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -4.0]}, {"name": "edgeI(1, 2, 0):-K", "mesh": 4, "translation": [4.0, 0.0, -6.0]}, {"name": "edgeI(1, 2, 0):+K", "mesh": 4, "translation": [4.0, 1.0, -6.0]}, {"name": "edgeI(1, 2, 0):-J", "mesh": 5, "translation": [4.0, 0.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 2, 0):+J", "mesh": 5, "translation": [4.0, 0.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 2, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 1.0, -6.0]}, {"name": "edgeJ(1, 2, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 1.0, -6.0]}, {"name": "edgeK(1, 2, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -6.0]}, {"name": "edgeJ(1, 2, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -7.0]}, {"name": "edgeJ(1, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 4.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [4.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 4.0, -6.0]}, {"name": "edgeJ(1, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 4.0, -6.0]}, {"name": "edgeK(1, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -6.0]}, {"name": "edgeJ(1, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -7.0]}, {"name": "edgeJ(1, 2, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 7.0, -6.0]}, {"name": "edgeJ(1, 2, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 7.0, -6.0]}, {"name": "edgeK(1, 2, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -6.0]}, {"name": "edgeJ(1, 2, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -7.0]}, {"name": "edgeJ(1, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 10.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [4.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeI(1, 3, 1):-K", "mesh": 5, "translation": [4.0, 3.0, -9.0]}, {"name": "edgeI(1, 3, 1):+K", "mesh": 5, "translation": [4.0, 4.0, -9.0]}, {"name": "edgeI(1, 3, 1):-J", "mesh": 4, "translation": [4.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 3, 1):+J", "mesh": 4, "translation": [4.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 3, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 7.0, -9.0]}, {"name": "edgeJ(1, 3, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 7.0, -9.0]}, {"name": "edgeK(1, 3, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -9.0]}, {"name": "edgeJ(1, 3, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -10.0]}, {"name": "edgeJ(1, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 10.0, -9.0]}, {"name": "edgeJ(1, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 10.0, -9.0]}, {"name": "edgeK(1, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 10.0, -9.0]}, {"name": "edgeJ(1, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 10.0, -10.0]}, {"name": "edgeI(2, 0, 0):-K", "mesh": 4, "translation": [7.0, 0.0, -0.0]}, {"name": "edgeI(2, 0, 0):+K", "mesh": 4, "translation": [7.0, 1.0, -0.0]}, {"name": "edgeI(2, 0, 0):-J", "mesh": 5, "translation": [7.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 0, 0):+J", "mesh": 5, "translation": [7.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 0, 1):-K", "mesh": 5, "translation": [7.0, 3.0, -0.0]}, {"name": "edgeI(2, 0, 1):+K", "mesh": 5, "translation": [7.0, 4.0, -0.0]}, {"name": "edgeI(2, 0, 1):-J", "mesh": 4, "translation": [7.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 0, 1):+J", "mesh": 4, "translation": [7.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -0.0]}, {"name": "edgeJ(2, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 7.0, -0.0]}, {"name": "edgeK(2, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -0.0]}, {"name": "edgeJ(2, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -1.0]}, {"name": "edgeJ(2, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 10.0, -0.0]}, {"name": "edgeJ(2, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 10.0, -0.0]}, {"name": "edgeK(2, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -0.0]}, {"name": "edgeJ(2, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -1.0]}, {"name": "edgeI(2, 1, 0):-K", "mesh": 4, "translation": [7.0, 0.0, -3.0]}, {"name": "edgeI(2, 1, 0):+K", "mesh": 4, "translation": [7.0, 1.0, -3.0]}, {"name": "edgeI(2, 1, 0):-J", "mesh": 5, "translation": [7.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 0):+J", "mesh": 5, "translation": [7.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 1.0, -3.0]}, {"name": "edgeJ(2, 1, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 1.0, -3.0]}, {"name": "edgeK(2, 1, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -3.0]}, {"name": "edgeJ(2, 1, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 1.0, -4.0]}, {"name": "edgeJ(2, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 1, 3):-K", "mesh": 5, "translation": [7.0, 9.0, -3.0]}, {"name": "edgeI(2, 1, 3):+K", "mesh": 5, "translation": [7.0, 10.0, -3.0]}, {"name": "edgeI(2, 1, 3):-J", "mesh": 4, "translation": [7.0, 9.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 3):+J", "mesh": 4, "translation": [7.0, 9.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeI(2, 2, 0):-K", "mesh": 4, "translation": [7.0, 0.0, -6.0]}, {"name": "edgeI(2, 2, 0):+K", "mesh": 4, "translation": [7.0, 1.0, -6.0]}, {"name": "edgeI(2, 2, 0):-J", "mesh": 5, "translation": [7.0, 0.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 0):+J", "mesh": 5, "translation": [7.0, 0.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 2, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 0.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 1.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 4.0, -6.0]}, {"name": "edgeJ(2, 2, 1):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 4.0, -6.0]}, {"name": "edgeK(2, 2, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -6.0]}, {"name": "edgeJ(2, 2, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -7.0]}, {"name": "edgeJ(2, 2, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -6.0]}, {"name": "edgeJ(2, 2, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 7.0, -6.0]}, {"name": "edgeK(2, 2, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -6.0]}, {"name": "edgeJ(2, 2, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -7.0]}, {"name": "edgeJ(2, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 10.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [7.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeI(2, 3, 0):-K", "mesh": 4, "translation": [7.0, 0.0, -9.0]}, {"name": "edgeI(2, 3, 0):+K", "mesh": 4, "translation": [7.0, 1.0, -9.0]}, {"name": "edgeI(2, 3, 0):-J", "mesh": 5, "translation": [7.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 3, 0):+J", "mesh": 5, "translation": [7.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 3, 1):-K", "mesh": 5, "translation": [7.0, 3.0, -9.0]}, {"name": "edgeI(2, 3, 1):+K", "mesh": 5, "translation": [7.0, 4.0, -9.0]}, {"name": "edgeI(2, 3, 1):-J", "mesh": 4, "translation": [7.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 3, 1):+J", "mesh": 4, "translation": [7.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 3, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -9.0]}, {"name": "edgeJ(2, 3, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 7.0, -9.0]}, {"name": "edgeK(2, 3, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -9.0]}, {"name": "edgeJ(2, 3, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -10.0]}, {"name": "edgeJ(2, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 10.0, -9.0]}, {"name": "edgeJ(2, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 10.0, -9.0]}, {"name": "edgeK(2, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -9.0]}, {"name": "edgeJ(2, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -10.0]}, {"name": "edgeI(3, 0, 0):-K", "mesh": 4, "translation": [10.0, 0.0, -0.0]}, {"name": "edgeI(3, 0, 0):+K", "mesh": 4, "translation": [10.0, 1.0, -0.0]}, {"name": "edgeI(3, 0, 0):-J", "mesh": 5, "translation": [10.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 0, 0):+J", "mesh": 5, "translation": [10.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(3, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(3, 0, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -0.0]}, {"name": "edgeJ(3, 0, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 7.0, -0.0]}, {"name": "edgeK(3, 0, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -0.0]}, {"name": "edgeJ(3, 0, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -1.0]}, {"name": "edgeI(3, 0, 3):-K", "mesh": 5, "translation": [10.0, 9.0, -0.0]}, {"name": "edgeI(3, 0, 3):+K", "mesh": 5, "translation": [10.0, 10.0, -0.0]}, {"name": "edgeI(3, 0, 3):-J", "mesh": 4, "translation": [10.0, 9.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 0, 3):+J", "mesh": 4, "translation": [10.0, 9.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -0.0]}, {"name": "edgeJ(3, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 10.0, -0.0]}, {"name": "edgeK(3, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -0.0]}, {"name": "edgeJ(3, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -1.0]}, {"name": "edgeI(3, 1, 0):-K", "mesh": 4, "translation": [10.0, 0.0, -3.0]}, {"name": "edgeI(3, 1, 0):+K", "mesh": 4, "translation": [10.0, 1.0, -3.0]}, {"name": "edgeI(3, 1, 0):-J", "mesh": 5, "translation": [10.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 0):+J", "mesh": 5, "translation": [10.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 1):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -3.0]}, {"name": "edgeJ(3, 1, 1):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 4.0, -3.0]}, {"name": "edgeK(3, 1, 1):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -3.0]}, {"name": "edgeJ(3, 1, 1):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -4.0]}, {"name": "edgeJ(3, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 7.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeI(3, 1, 3):-K", "mesh": 5, "translation": [10.0, 9.0, -3.0]}, {"name": "edgeI(3, 1, 3):+K", "mesh": 5, "translation": [10.0, 10.0, -3.0]}, {"name": "edgeI(3, 1, 3):-J", "mesh": 4, "translation": [10.0, 9.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 3):+J", "mesh": 4, "translation": [10.0, 9.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 2, 0):-K", "mesh": 4, "translation": [10.0, 0.0, -6.0]}, {"name": "edgeI(3, 2, 0):+K", "mesh": 4, "translation": [10.0, 1.0, -6.0]}, {"name": "edgeI(3, 2, 0):-J", "mesh": 5, "translation": [10.0, 0.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 2, 0):+J", "mesh": 5, "translation": [10.0, 0.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 2, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 1.0, -6.0]}, {"name": "edgeJ(3, 2, 0):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 1.0, -6.0]}, {"name": "edgeK(3, 2, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -6.0]}, {"name": "edgeJ(3, 2, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -7.0]}, {"name": "edgeJ(3, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 4.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 1):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -6.0]}, {"name": "edgeJ(3, 2, 1):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 4.0, -6.0]}, {"name": "edgeK(3, 2, 1):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -6.0]}, {"name": "edgeJ(3, 2, 1):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -7.0]}, {"name": "edgeJ(3, 2, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -6.0]}, {"name": "edgeJ(3, 2, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 7.0, -6.0]}, {"name": "edgeK(3, 2, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -6.0]}, {"name": "edgeJ(3, 2, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -7.0]}, {"name": "edgeJ(3, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 10.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [10.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeI(3, 3, 0):-K", "mesh": 4, "translation": [10.0, 0.0, -9.0]}, {"name": "edgeI(3, 3, 0):+K", "mesh": 4, "translation": [10.0, 1.0, -9.0]}, {"name": "edgeI(3, 3, 0):-J", "mesh": 5, "translation": [10.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 3, 0):+J", "mesh": 5, "translation": [10.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 3, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -9.0]}, {"name": "edgeJ(3, 3, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 7.0, -9.0]}, {"name": "edgeK(3, 3, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -9.0]}, {"name": "edgeJ(3, 3, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -10.0]}, {"name": "edgeJ(3, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -9.0]}, {"name": "edgeJ(3, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 10.0, -9.0]}, {"name": "edgeK(3, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -9.0]}, {"name": "edgeJ(3, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -10.0]}, {"name": "edgeI(4, 0, 0):-K", "mesh": 4, "translation": [13.0, 0.0, -0.0]}, {"name": "edgeI(4, 0, 0):+K", "mesh": 4, "translation": [13.0, 1.0, -0.0]}, {"name": "edgeI(4, 0, 0):-J", "mesh": 5, "translation": [13.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 0, 0):+J", "mesh": 5, "translation": [13.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 0, 1):-K", "mesh": 4, "translation": [13.0, 3.0, -0.0]}, {"name": "edgeI(4, 0, 1):+K", "mesh": 4, "translation": [13.0, 4.0, -0.0]}, {"name": "edgeI(4, 0, 1):-J", "mesh": 5, "translation": [13.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 0, 1):+J", "mesh": 5, "translation": [13.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(4, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(4, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 4.0, -1.0], "mesh": 4}, {"name": "edgeJ(4, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(4, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(4, 0, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 6.0, -1.0], "mesh": 4}, {"name": "edgeJ(4, 0, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 7.0, -1.0], "mesh": 4}, {"name": "edgeJ(4, 0, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 6.0, -1.0], "mesh": 5}, {"name": "edgeJ(4, 0, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 6.0, -1.0], "mesh": 5}, {"name": "edgeJ(4, 0, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 7.0, -0.0]}, {"name": "edgeJ(4, 0, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 7.0, -0.0]}, {"name": "edgeK(4, 0, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -0.0]}, {"name": "edgeJ(4, 0, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -1.0]}, {"name": "edgeI(4, 1, 0):-K", "mesh": 4, "translation": [13.0, 0.0, -3.0]}, {"name": "edgeI(4, 1, 0):+K", "mesh": 4, "translation": [13.0, 1.0, -3.0]}, {"name": "edgeI(4, 1, 0):-J", "mesh": 5, "translation": [13.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 1, 0):+J", "mesh": 5, "translation": [13.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(4, 1, 0):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 1.0, -3.0]}, {"name": "edgeJ(4, 1, 0):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 1.0, -3.0]}, {"name": "edgeK(4, 1, 0):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 1.0, -3.0]}, {"name": "edgeJ(4, 1, 0):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 1.0, -4.0]}, {"name": "edgeJ(4, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(4, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 4.0, -4.0], "mesh": 4}, {"name": "edgeJ(4, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 4.0, -3.0]}, {"name": "edgeJ(4, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 4.0, -3.0]}, {"name": "edgeK(4, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 4.0, -3.0]}, {"name": "edgeJ(4, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 4.0, -4.0]}, {"name": "edgeJ(4, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(4, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 7.0, -4.0], "mesh": 4}, {"name": "edgeJ(4, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(4, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(4, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeI(4, 2, 0):-K", "mesh": 4, "translation": [13.0, 0.0, -6.0]}, {"name": "edgeI(4, 2, 0):+K", "mesh": 4, "translation": [13.0, 1.0, -6.0]}, {"name": "edgeI(4, 2, 0):-J", "mesh": 5, "translation": [13.0, 0.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 2, 0):+J", "mesh": 5, "translation": [13.0, 0.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(4, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(4, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 4.0, -7.0], "mesh": 4}, {"name": "edgeJ(4, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(4, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeI(4, 2, 2):-K", "mesh": 4, "translation": [13.0, 6.0, -6.0]}, {"name": "edgeI(4, 2, 2):+K", "mesh": 4, "translation": [13.0, 7.0, -6.0]}, {"name": "edgeI(4, 2, 2):-J", "mesh": 5, "translation": [13.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 2, 2):+J", "mesh": 5, "translation": [13.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(4, 2, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 6.0, -7.0], "mesh": 4}, {"name": "edgeJ(4, 2, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [13.0, 7.0, -7.0], "mesh": 4}, {"name": "edgeJ(4, 2, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [12.0, 6.0, -7.0], "mesh": 5}, {"name": "edgeJ(4, 2, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [13.0, 6.0, -7.0], "mesh": 5}, {"name": "edgeI(4, 2, 3):-K", "mesh": 5, "translation": [13.0, 9.0, -6.0]}, {"name": "edgeI(4, 2, 3):+K", "mesh": 5, "translation": [13.0, 10.0, -6.0]}, {"name": "edgeI(4, 2, 3):-J", "mesh": 4, "translation": [13.0, 9.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 2, 3):+J", "mesh": 4, "translation": [13.0, 9.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 3, 0):-K", "mesh": 4, "translation": [13.0, 0.0, -9.0]}, {"name": "edgeI(4, 3, 0):+K", "mesh": 4, "translation": [13.0, 1.0, -9.0]}, {"name": "edgeI(4, 3, 0):-J", "mesh": 5, "translation": [13.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 3, 0):+J", "mesh": 5, "translation": [13.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 3, 1):-K", "mesh": 4, "translation": [13.0, 3.0, -9.0]}, {"name": "edgeI(4, 3, 1):+K", "mesh": 4, "translation": [13.0, 4.0, -9.0]}, {"name": "edgeI(4, 3, 1):-J", "mesh": 5, "translation": [13.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 3, 1):+J", "mesh": 5, "translation": [13.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(4, 3, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [12.0, 7.0, -9.0]}, {"name": "edgeJ(4, 3, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [13.0, 7.0, -9.0]}, {"name": "edgeK(4, 3, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -9.0]}, {"name": "edgeJ(4, 3, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [13.0, 7.0, -10.0]}, {"name": "edgeI(4, 3, 3):-K", "mesh": 5, "translation": [13.0, 9.0, -9.0]}, {"name": "edgeI(4, 3, 3):+K", "mesh": 5, "translation": [13.0, 10.0, -9.0]}, {"name": "edgeI(4, 3, 3):-J", "mesh": 4, "translation": [13.0, 9.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(4, 3, 3):+J", "mesh": 4, "translation": [13.0, 9.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 0, 0):-K", "mesh": 4, "translation": [16.0, 0.0, -0.0]}, {"name": "edgeI(5, 0, 0):+K", "mesh": 4, "translation": [16.0, 1.0, -0.0]}, {"name": "edgeI(5, 0, 0):-J", "mesh": 5, "translation": [16.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 0, 0):+J", "mesh": 5, "translation": [16.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 0, 1):-K", "mesh": 4, "translation": [16.0, 3.0, -0.0]}, {"name": "edgeI(5, 0, 1):+K", "mesh": 4, "translation": [16.0, 4.0, -0.0]}, {"name": "edgeI(5, 0, 1):-J", "mesh": 5, "translation": [16.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 0, 1):+J", "mesh": 5, "translation": [16.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(5, 0, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 7.0, -0.0]}, {"name": "edgeJ(5, 0, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 7.0, -0.0]}, {"name": "edgeK(5, 0, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -0.0]}, {"name": "edgeJ(5, 0, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -1.0]}, {"name": "edgeJ(5, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(5, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 10.0, -1.0], "mesh": 4}, {"name": "edgeJ(5, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [15.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(5, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [16.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(5, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 10.0, -0.0]}, {"name": "edgeJ(5, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 10.0, -0.0]}, {"name": "edgeK(5, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 10.0, -0.0]}, {"name": "edgeJ(5, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 10.0, -1.0]}, {"name": "edgeI(5, 1, 0):-K", "mesh": 4, "translation": [16.0, 0.0, -3.0]}, {"name": "edgeI(5, 1, 0):+K", "mesh": 4, "translation": [16.0, 1.0, -3.0]}, {"name": "edgeI(5, 1, 0):-J", "mesh": 5, "translation": [16.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 1, 0):+J", "mesh": 5, "translation": [16.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(5, 1, 0):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 1.0, -3.0]}, {"name": "edgeJ(5, 1, 0):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 1.0, -3.0]}, {"name": "edgeK(5, 1, 0):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 1.0, -3.0]}, {"name": "edgeJ(5, 1, 0):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 1.0, -4.0]}, {"name": "edgeJ(5, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(5, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 4.0, -4.0], "mesh": 4}, {"name": "edgeJ(5, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [15.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(5, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [16.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(5, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 4.0, -3.0]}, {"name": "edgeJ(5, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 4.0, -3.0]}, {"name": "edgeK(5, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 4.0, -3.0]}, {"name": "edgeJ(5, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 4.0, -4.0]}, {"name": "edgeJ(5, 1, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 7.0, -3.0]}, {"name": "edgeJ(5, 1, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 7.0, -3.0]}, {"name": "edgeK(5, 1, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -3.0]}, {"name": "edgeJ(5, 1, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -4.0]}, {"name": "edgeJ(5, 2, 0):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 1.0, -6.0]}, {"name": "edgeJ(5, 2, 0):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 1.0, -6.0]}, {"name": "edgeK(5, 2, 0):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 1.0, -6.0]}, {"name": "edgeJ(5, 2, 0):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 1.0, -7.0]}, {"name": "edgeJ(5, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(5, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [16.0, 4.0, -7.0], "mesh": 4}, {"name": "edgeJ(5, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [15.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(5, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [16.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeI(5, 2, 2):-K", "mesh": 4, "translation": [16.0, 6.0, -6.0]}, {"name": "edgeI(5, 2, 2):+K", "mesh": 4, "translation": [16.0, 7.0, -6.0]}, {"name": "edgeI(5, 2, 2):-J", "mesh": 5, "translation": [16.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 2, 2):+J", "mesh": 5, "translation": [16.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(5, 2, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 7.0, -6.0]}, {"name": "edgeJ(5, 2, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 7.0, -6.0]}, {"name": "edgeK(5, 2, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -6.0]}, {"name": "edgeJ(5, 2, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -7.0]}, {"name": "edgeI(5, 2, 3):-K", "mesh": 5, "translation": [16.0, 9.0, -6.0]}, {"name": "edgeI(5, 2, 3):+K", "mesh": 5, "translation": [16.0, 10.0, -6.0]}, {"name": "edgeI(5, 2, 3):-J", "mesh": 4, "translation": [16.0, 9.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 2, 3):+J", "mesh": 4, "translation": [16.0, 9.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 3, 0):-K", "mesh": 4, "translation": [16.0, 0.0, -9.0]}, {"name": "edgeI(5, 3, 0):+K", "mesh": 4, "translation": [16.0, 1.0, -9.0]}, {"name": "edgeI(5, 3, 0):-J", "mesh": 5, "translation": [16.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 3, 0):+J", "mesh": 5, "translation": [16.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 3, 1):-K", "mesh": 4, "translation": [16.0, 3.0, -9.0]}, {"name": "edgeI(5, 3, 1):+K", "mesh": 4, "translation": [16.0, 4.0, -9.0]}, {"name": "edgeI(5, 3, 1):-J", "mesh": 5, "translation": [16.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(5, 3, 1):+J", "mesh": 5, "translation": [16.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(5, 3, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 7.0, -9.0]}, {"name": "edgeJ(5, 3, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 7.0, -9.0]}, {"name": "edgeK(5, 3, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -9.0]}, {"name": "edgeJ(5, 3, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 7.0, -10.0]}, {"name": "edgeJ(5, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 10.0, -9.0]}, {"name": "edgeJ(5, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 10.0, -9.0]}, {"name": "edgeK(5, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 10.0, -9.0]}, {"name": "edgeJ(5, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 10.0, -10.0]}, {"name": "edgeI(6, 0, 0):-K", "mesh": 4, "translation": [19.0, 0.0, -0.0]}, {"name": "edgeI(6, 0, 0):+K", "mesh": 4, "translation": [19.0, 1.0, -0.0]}, {"name": "edgeI(6, 0, 0):-J", "mesh": 5, "translation": [19.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 0, 0):+J", "mesh": 5, "translation": [19.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 0, 1):-K", "mesh": 4, "translation": [19.0, 3.0, -0.0]}, {"name": "edgeI(6, 0, 1):+K", "mesh": 4, "translation": [19.0, 4.0, -0.0]}, {"name": "edgeI(6, 0, 1):-J", "mesh": 5, "translation": [19.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 0, 1):+J", "mesh": 5, "translation": [19.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(6, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(6, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 4.0, -1.0], "mesh": 4}, {"name": "edgeJ(6, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [18.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(6, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [19.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(6, 0, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 7.0, -0.0]}, {"name": "edgeJ(6, 0, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 7.0, -0.0]}, {"name": "edgeK(6, 0, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -0.0]}, {"name": "edgeJ(6, 0, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -1.0]}, {"name": "edgeJ(6, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(6, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 10.0, -1.0], "mesh": 5}, {"name": "edgeJ(6, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [18.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(6, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [19.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(6, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 10.0, -0.0]}, {"name": "edgeJ(6, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 10.0, -0.0]}, {"name": "edgeK(6, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 10.0, -0.0]}, {"name": "edgeJ(6, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 10.0, -1.0]}, {"name": "edgeI(6, 1, 0):-K", "mesh": 4, "translation": [19.0, 0.0, -3.0]}, {"name": "edgeI(6, 1, 0):+K", "mesh": 4, "translation": [19.0, 1.0, -3.0]}, {"name": "edgeI(6, 1, 0):-J", "mesh": 5, "translation": [19.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 1, 0):+J", "mesh": 5, "translation": [19.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(6, 1, 0):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 1.0, -3.0]}, {"name": "edgeJ(6, 1, 0):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 1.0, -3.0]}, {"name": "edgeK(6, 1, 0):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 1.0, -3.0]}, {"name": "edgeJ(6, 1, 0):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 1.0, -4.0]}, {"name": "edgeJ(6, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 4.0, -3.0]}, {"name": "edgeJ(6, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 4.0, -3.0]}, {"name": "edgeK(6, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 4.0, -3.0]}, {"name": "edgeJ(6, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 4.0, -4.0]}, {"name": "edgeJ(6, 1, 2):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 7.0, -3.0]}, {"name": "edgeJ(6, 1, 2):+I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 7.0, -3.0]}, {"name": "edgeK(6, 1, 2):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -3.0]}, {"name": "edgeJ(6, 1, 2):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -4.0]}, {"name": "edgeJ(6, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(6, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(6, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [18.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(6, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [19.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(6, 2, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 0.0, -7.0], "mesh": 4}, {"name": "edgeJ(6, 2, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 1.0, -7.0], "mesh": 4}, {"name": "edgeJ(6, 2, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [18.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(6, 2, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [19.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(6, 2, 0):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 1.0, -6.0]}, {"name": "edgeJ(6, 2, 0):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 1.0, -6.0]}, {"name": "edgeK(6, 2, 0):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 1.0, -6.0]}, {"name": "edgeJ(6, 2, 0):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 1.0, -7.0]}, {"name": "edgeJ(6, 2, 1):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 4.0, -6.0]}, {"name": "edgeJ(6, 2, 1):+I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 4.0, -6.0]}, {"name": "edgeK(6, 2, 1):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 4.0, -6.0]}, {"name": "edgeJ(6, 2, 1):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 4.0, -7.0]}, {"name": "edgeI(6, 2, 2):-K", "mesh": 4, "translation": [19.0, 6.0, -6.0]}, {"name": "edgeI(6, 2, 2):+K", "mesh": 4, "translation": [19.0, 7.0, -6.0]}, {"name": "edgeI(6, 2, 2):-J", "mesh": 5, "translation": [19.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 2, 2):+J", "mesh": 5, "translation": [19.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(6, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(6, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [19.0, 10.0, -7.0], "mesh": 5}, {"name": "edgeJ(6, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [18.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(6, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [19.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeI(6, 3, 0):-K", "mesh": 4, "translation": [19.0, 0.0, -9.0]}, {"name": "edgeI(6, 3, 0):+K", "mesh": 4, "translation": [19.0, 1.0, -9.0]}, {"name": "edgeI(6, 3, 0):-J", "mesh": 5, "translation": [19.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 3, 0):+J", "mesh": 5, "translation": [19.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 3, 1):-K", "mesh": 4, "translation": [19.0, 3.0, -9.0]}, {"name": "edgeI(6, 3, 1):+K", "mesh": 4, "translation": [19.0, 4.0, -9.0]}, {"name": "edgeI(6, 3, 1):-J", "mesh": 5, "translation": [19.0, 3.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(6, 3, 1):+J", "mesh": 5, "translation": [19.0, 3.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(6, 3, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 7.0, -9.0]}, {"name": "edgeJ(6, 3, 2):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 7.0, -9.0]}, {"name": "edgeK(6, 3, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -9.0]}, {"name": "edgeJ(6, 3, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 7.0, -10.0]}, {"name": "edgeJ(6, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 10.0, -9.0]}, {"name": "edgeJ(6, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 10.0, -9.0]}, {"name": "edgeK(6, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 10.0, -9.0]}, {"name": "edgeJ(6, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 10.0, -10.0]}, {"name": "edgeI(7, 0, 0):-K", "mesh": 4, "translation": [22.0, 0.0, -0.0]}, {"name": "edgeI(7, 0, 0):+K", "mesh": 4, "translation": [22.0, 1.0, -0.0]}, {"name": "edgeI(7, 0, 0):-J", "mesh": 5, "translation": [22.0, 0.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 0, 0):+J", "mesh": 5, "translation": [22.0, 0.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 0, 1):-K", "mesh": 4, "translation": [22.0, 3.0, -0.0]}, {"name": "edgeI(7, 0, 1):+K", "mesh": 4, "translation": [22.0, 4.0, -0.0]}, {"name": "edgeI(7, 0, 1):-J", "mesh": 5, "translation": [22.0, 3.0, -0.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 0, 1):+J", "mesh": 5, "translation": [22.0, 3.0, -1.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(7, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(7, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 4.0, -1.0], "mesh": 4}, {"name": "edgeJ(7, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(7, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(7, 0, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 7.0, -0.0]}, {"name": "edgeJ(7, 0, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 7.0, -0.0]}, {"name": "edgeK(7, 0, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -0.0]}, {"name": "edgeJ(7, 0, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -1.0]}, {"name": "edgeJ(7, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(7, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 10.0, -1.0], "mesh": 4}, {"name": "edgeJ(7, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(7, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(7, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 10.0, -0.0]}, {"name": "edgeJ(7, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 10.0, -0.0]}, {"name": "edgeK(7, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 10.0, -0.0]}, {"name": "edgeJ(7, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 10.0, -1.0]}, {"name": "edgeJ(7, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 1, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 4.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 1, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 4.0, -3.0]}, {"name": "edgeJ(7, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 4.0, -3.0]}, {"name": "edgeK(7, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 4.0, -3.0]}, {"name": "edgeJ(7, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 4.0, -4.0]}, {"name": "edgeJ(7, 1, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 7.0, -3.0]}, {"name": "edgeJ(7, 1, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 7.0, -3.0]}, {"name": "edgeK(7, 1, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -3.0]}, {"name": "edgeJ(7, 1, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -4.0]}, {"name": "edgeJ(7, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 10.0, -4.0], "mesh": 4}, {"name": "edgeJ(7, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(7, 2, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 0.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 1.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(7, 2, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeI(7, 2, 1):-K", "mesh": 4, "translation": [22.0, 3.0, -6.0]}, {"name": "edgeI(7, 2, 1):+K", "mesh": 4, "translation": [22.0, 4.0, -6.0]}, {"name": "edgeI(7, 2, 1):-J", "mesh": 5, "translation": [22.0, 3.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 2, 1):+J", "mesh": 5, "translation": [22.0, 3.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(7, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 4.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(7, 2, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeI(7, 2, 2):-K", "mesh": 4, "translation": [22.0, 6.0, -6.0]}, {"name": "edgeI(7, 2, 2):+K", "mesh": 4, "translation": [22.0, 7.0, -6.0]}, {"name": "edgeI(7, 2, 2):-J", "mesh": 5, "translation": [22.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 2, 2):+J", "mesh": 5, "translation": [22.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 2, 3):-K", "mesh": 4, "translation": [22.0, 9.0, -6.0]}, {"name": "edgeI(7, 2, 3):+K", "mesh": 4, "translation": [22.0, 10.0, -6.0]}, {"name": "edgeI(7, 2, 3):-J", "mesh": 5, "translation": [22.0, 9.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(7, 2, 3):+J", "mesh": 5, "translation": [22.0, 9.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(7, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [22.0, 10.0, -7.0], "mesh": 4}, {"name": "edgeJ(7, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [21.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(7, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [22.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(7, 3, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 7.0, -9.0]}, {"name": "edgeJ(7, 3, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 7.0, -9.0]}, {"name": "edgeK(7, 3, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -9.0]}, {"name": "edgeJ(7, 3, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 7.0, -10.0]}, {"name": "edgeJ(7, 3, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 10.0, -9.0]}, {"name": "edgeJ(7, 3, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 10.0, -9.0]}, {"name": "edgeK(7, 3, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 10.0, -9.0]}, {"name": "edgeJ(7, 3, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 10.0, -10.0]}, {"name": "edgeJ(8, 0, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 0.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 1.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 0.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 0.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 4.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 1):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 7.0, -0.0]}, {"name": "edgeJ(8, 0, 2):+I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 7.0, -0.0]}, {"name": "edgeK(8, 0, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -0.0]}, {"name": "edgeJ(8, 0, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -1.0]}, {"name": "edgeJ(8, 0, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 9.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 10.0, -1.0], "mesh": 4}, {"name": "edgeJ(8, 0, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 9.0, -1.0], "mesh": 5}, {"name": "edgeJ(8, 0, 3):-I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 10.0, -0.0]}, {"name": "edgeJ(8, 0, 3):+I", "mesh": 6, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 10.0, -0.0]}, {"name": "edgeK(8, 0, 3):-J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 10.0, -0.0]}, {"name": "edgeJ(8, 0, 3):+J", "mesh": 6, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 10.0, -1.0]}, {"name": "edgeJ(8, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 1, 0):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 1, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 4.0, -3.0]}, {"name": "edgeJ(8, 1, 1):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 4.0, -3.0]}, {"name": "edgeK(8, 1, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 4.0, -3.0]}, {"name": "edgeJ(8, 1, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 4.0, -4.0]}, {"name": "edgeJ(8, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 7.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 1, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 1, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 7.0, -3.0]}, {"name": "edgeJ(8, 1, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 7.0, -3.0]}, {"name": "edgeK(8, 1, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -3.0]}, {"name": "edgeJ(8, 1, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -4.0]}, {"name": "edgeJ(8, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 10.0, -4.0], "mesh": 4}, {"name": "edgeJ(8, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 1, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(8, 2, 0):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 1.0, -6.0]}, {"name": "edgeJ(8, 2, 0):+I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 1.0, -6.0]}, {"name": "edgeK(8, 2, 0):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 1.0, -6.0]}, {"name": "edgeJ(8, 2, 0):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 1.0, -7.0]}, {"name": "edgeJ(8, 2, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 6.0, -7.0], "mesh": 4}, {"name": "edgeJ(8, 2, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 7.0, -7.0], "mesh": 4}, {"name": "edgeJ(8, 2, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 6.0, -7.0], "mesh": 5}, {"name": "edgeJ(8, 2, 2):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 6.0, -7.0], "mesh": 5}, {"name": "edgeJ(8, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(8, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [25.0, 10.0, -7.0], "mesh": 4}, {"name": "edgeJ(8, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [24.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(8, 2, 3):+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [25.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(8, 3, 2):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 7.0, -9.0]}, {"name": "edgeJ(8, 3, 2):+I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 7.0, -9.0]}, {"name": "edgeK(8, 3, 2):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -9.0]}, {"name": "edgeJ(8, 3, 2):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 7.0, -10.0]}, {"name": "edgeJ(8, 3, 3):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 10.0, -9.0]}, {"name": "edgeJ(8, 3, 3):+I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 10.0, -9.0]}, {"name": "edgeK(8, 3, 3):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 10.0, -9.0]}, {"name": "edgeJ(8, 3, 3):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 10.0, -10.0]}, {"name": "edgeJ(8, 3, 4):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 13.0, -9.0]}, {"name": "edgeJ(8, 3, 4):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 13.0, -9.0]}, {"name": "edgeK(8, 3, 4):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 13.0, -9.0]}, {"name": "edgeJ(8, 3, 4):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 13.0, -10.0]}, {"name": "edgeJ(8, 3, 5):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 16.0, -9.0]}, {"name": "edgeJ(8, 3, 5):+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 16.0, -9.0]}, {"name": "edgeK(8, 3, 5):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 16.0, -9.0]}, {"name": "edgeJ(8, 3, 5):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 16.0, -10.0]}, {"name": "spider(0, 0, 0):-K", "mesh": 0, "translation": [0.0, 0.0, -0.0]}, {"name": "spider(0, 0, 0):+K", "mesh": 0, "translation": [0.0, 1.0, -0.0]}, {"name": "spider(0, 0, 0):-I", "mesh": 1, "translation": [0.0, 0.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 0, 0):-J", "mesh": 1, "translation": [1.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 0, 1):-K", "mesh": 1, "translation": [0.0, 3.0, -0.0]}, {"name": "spider(0, 0, 1):+K", "mesh": 1, "translation": [0.0, 4.0, -0.0]}, {"name": "spider(0, 0, 1):-I", "mesh": 0, "translation": [0.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 0, 1):-J", "mesh": 0, "translation": [1.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 0, 2):top:-K", "mesh": 13, "translation": [0.0, 6.55, -0.0]}, {"name": "spider(0, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 6.55, -0.0]}, {"name": "spider(0, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 6.55, -0.0]}, {"name": "spider(0, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 6.55, -0.0]}, {"name": "spider(0, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 6.55, -1.0]}, {"name": "spider(0, 0, 3):-I", "mesh": 0, "translation": [0.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 0, 3):+I", "mesh": 0, "translation": [1.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 0, 3):-J", "mesh": 1, "translation": [1.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 0, 4):bottom:+K", "mesh": 3, "translation": [0.0, 12.45, -0.0]}, {"name": "spider(0, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 12.0, -0.0]}, {"name": "spider(0, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 12.0, -0.0]}, {"name": "spider(0, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 12.0, -0.0]}, {"name": "spider(0, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 12.0, -1.0]}, {"name": "spider(0, 1, 0):-K", "mesh": 0, "translation": [0.0, 0.0, -3.0]}, {"name": "spider(0, 1, 0):+K", "mesh": 0, "translation": [0.0, 1.0, -3.0]}, {"name": "spider(0, 1, 0):-I", "mesh": 1, "translation": [0.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 1):-K", "mesh": 1, "translation": [0.0, 3.0, -3.0]}, {"name": "spider(0, 1, 1):-I", "mesh": 0, "translation": [0.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 1):+I", "mesh": 0, "translation": [1.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 1):+J", "mesh": 1, "translation": [1.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 2):-I", "mesh": 0, "translation": [0.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 2):+I", "mesh": 0, "translation": [1.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 2):-J", "mesh": 1, "translation": [1.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 2):+J", "mesh": 1, "translation": [1.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 1, 3):+K", "mesh": 1, "translation": [0.0, 10.0, -3.0]}, {"name": "spider(0, 1, 3):-I", "mesh": 0, "translation": [0.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 3):+I", "mesh": 0, "translation": [1.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 1, 3):+J", "mesh": 1, "translation": [1.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 2, 0):-K", "mesh": 0, "translation": [0.0, 0.0, -6.0]}, {"name": "spider(0, 2, 0):+K", "mesh": 0, "translation": [0.0, 1.0, -6.0]}, {"name": "spider(0, 2, 0):-I", "mesh": 1, "translation": [0.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 0):+J", "mesh": 1, "translation": [1.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 2, 1):-K", "mesh": 1, "translation": [0.0, 3.0, -6.0]}, {"name": "spider(0, 2, 1):-I", "mesh": 0, "translation": [0.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 1):+I", "mesh": 0, "translation": [1.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 1):-J", "mesh": 1, "translation": [1.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 2, 2):-I", "mesh": 0, "translation": [0.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 2):+I", "mesh": 0, "translation": [1.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 2):-J", "mesh": 1, "translation": [1.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 2, 2):+J", "mesh": 1, "translation": [1.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 2, 3):+K", "mesh": 1, "translation": [0.0, 10.0, -6.0]}, {"name": "spider(0, 2, 3):-I", "mesh": 0, "translation": [0.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 3):+I", "mesh": 0, "translation": [1.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 2, 3):-J", "mesh": 1, "translation": [1.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 3, 1):-K", "mesh": 1, "translation": [0.0, 3.0, -9.0]}, {"name": "spider(0, 3, 1):+K", "mesh": 1, "translation": [0.0, 4.0, -9.0]}, {"name": "spider(0, 3, 1):-I", "mesh": 0, "translation": [0.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 3, 1):+J", "mesh": 0, "translation": [1.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 3, 2):top:-K", "mesh": 13, "translation": [0.0, 6.55, -9.0]}, {"name": "spider(0, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 6.55, -9.0]}, {"name": "spider(0, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 6.55, -9.0]}, {"name": "spider(0, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 6.55, -9.0]}, {"name": "spider(0, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 6.55, -10.0]}, {"name": "spider(0, 3, 3):-I", "mesh": 0, "translation": [0.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 3, 3):+I", "mesh": 0, "translation": [1.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(0, 3, 3):+J", "mesh": 1, "translation": [1.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(0, 3, 4):bottom:+K", "mesh": 3, "translation": [0.0, 12.45, -9.0]}, {"name": "spider(0, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [0.0, 12.0, -9.0]}, {"name": "spider(0, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [1.0, 12.0, -9.0]}, {"name": "spider(0, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 12.0, -9.0]}, {"name": "spider(0, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [1.0, 12.0, -10.0]}, {"name": "spider(1, 0, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -0.0]}, {"name": "spider(1, 0, 0):+K", "mesh": 0, "translation": [3.0, 1.0, -0.0]}, {"name": "spider(1, 0, 0):-J", "mesh": 1, "translation": [4.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 0, 0):+J", "mesh": 1, "translation": [4.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 0, 1):-K", "mesh": 1, "translation": [3.0, 3.0, -0.0]}, {"name": "spider(1, 0, 1):+K", "mesh": 1, "translation": [3.0, 4.0, -0.0]}, {"name": "spider(1, 0, 1):-J", "mesh": 0, "translation": [4.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 0, 2):top:-K", "mesh": 13, "translation": [3.0, 6.55, -0.0]}, {"name": "spider(1, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 6.55, -0.0]}, {"name": "spider(1, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 6.55, -0.0]}, {"name": "spider(1, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.55, -0.0]}, {"name": "spider(1, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.55, -1.0]}, {"name": "spider(1, 0, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 0, 3):+I", "mesh": 0, "translation": [4.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 0, 3):-J", "mesh": 1, "translation": [4.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 0, 4):bottom:+K", "mesh": 3, "translation": [3.0, 12.45, -0.0]}, {"name": "spider(1, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 12.0, -0.0]}, {"name": "spider(1, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 12.0, -0.0]}, {"name": "spider(1, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 12.0, -0.0]}, {"name": "spider(1, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 12.0, -1.0]}, {"name": "spider(1, 1, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -3.0]}, {"name": "spider(1, 1, 0):+I", "mesh": 0, "translation": [4.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 0):-J", "mesh": 1, "translation": [4.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 0):+J", "mesh": 1, "translation": [4.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 1):-I", "mesh": 0, "translation": [3.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 1):+I", "mesh": 0, "translation": [4.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 1):+J", "mesh": 1, "translation": [4.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 2):-I", "mesh": 0, "translation": [3.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 2):+I", "mesh": 0, "translation": [4.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 2):-J", "mesh": 1, "translation": [4.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 2):+J", "mesh": 1, "translation": [4.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -3.0]}, {"name": "spider(1, 1, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 3):+I", "mesh": 0, "translation": [4.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 3):+J", "mesh": 1, "translation": [4.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -6.0]}, {"name": "spider(1, 2, 0):-J", "mesh": 1, "translation": [4.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 0):+J", "mesh": 1, "translation": [4.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 1):-I", "mesh": 0, "translation": [3.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):+I", "mesh": 0, "translation": [4.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):-J", "mesh": 1, "translation": [4.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 2):-I", "mesh": 0, "translation": [3.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 2):+I", "mesh": 0, "translation": [4.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 2):-J", "mesh": 1, "translation": [4.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 2):+J", "mesh": 1, "translation": [4.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -6.0]}, {"name": "spider(1, 2, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 3):+I", "mesh": 0, "translation": [4.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 3):-J", "mesh": 1, "translation": [4.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 1):-K", "mesh": 1, "translation": [3.0, 3.0, -9.0]}, {"name": "spider(1, 3, 1):+K", "mesh": 1, "translation": [3.0, 4.0, -9.0]}, {"name": "spider(1, 3, 1):+J", "mesh": 0, "translation": [4.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 2):top:-K", "mesh": 13, "translation": [3.0, 6.55, -9.0]}, {"name": "spider(1, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 6.55, -9.0]}, {"name": "spider(1, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 6.55, -9.0]}, {"name": "spider(1, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.55, -9.0]}, {"name": "spider(1, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 6.55, -10.0]}, {"name": "spider(1, 3, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 3):+I", "mesh": 0, "translation": [4.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 3):+J", "mesh": 1, "translation": [4.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 4):bottom:+K", "mesh": 3, "translation": [3.0, 12.45, -9.0]}, {"name": "spider(1, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 12.0, -9.0]}, {"name": "spider(1, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [4.0, 12.0, -9.0]}, {"name": "spider(1, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 12.0, -9.0]}, {"name": "spider(1, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 12.0, -10.0]}, {"name": "spider(2, 0, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -0.0]}, {"name": "spider(2, 0, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -0.0]}, {"name": "spider(2, 0, 0):-J", "mesh": 1, "translation": [7.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 0):+J", "mesh": 1, "translation": [7.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -0.0]}, {"name": "spider(2, 0, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -0.0]}, {"name": "spider(2, 0, 1):-J", "mesh": 0, "translation": [7.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 2):top:-K", "mesh": 13, "translation": [6.0, 6.55, -0.0]}, {"name": "spider(2, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 6.55, -0.0]}, {"name": "spider(2, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 6.55, -0.0]}, {"name": "spider(2, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 6.55, -0.0]}, {"name": "spider(2, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 6.55, -1.0]}, {"name": "spider(2, 0, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 3):+I", "mesh": 0, "translation": [7.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 0, 3):-J", "mesh": 1, "translation": [7.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 0, 4):bottom:+K", "mesh": 3, "translation": [6.0, 12.45, -0.0]}, {"name": "spider(2, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 12.0, -0.0]}, {"name": "spider(2, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 12.0, -0.0]}, {"name": "spider(2, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 12.0, -0.0]}, {"name": "spider(2, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 12.0, -1.0]}, {"name": "spider(2, 1, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -3.0]}, {"name": "spider(2, 1, 0):-I", "mesh": 0, "translation": [6.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 0):-J", "mesh": 1, "translation": [7.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 0):+J", "mesh": 1, "translation": [7.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -3.0]}, {"name": "spider(2, 1, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 1):+I", "mesh": 0, "translation": [7.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 3):-K", "mesh": 1, "translation": [6.0, 9.0, -3.0]}, {"name": "spider(2, 1, 3):+K", "mesh": 1, "translation": [6.0, 10.0, -3.0]}, {"name": "spider(2, 1, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -6.0]}, {"name": "spider(2, 2, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -6.0]}, {"name": "spider(2, 2, 0):-J", "mesh": 1, "translation": [7.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -6.0]}, {"name": "spider(2, 2, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 1):+I", "mesh": 0, "translation": [7.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):-I", "mesh": 0, "translation": [6.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):+I", "mesh": 0, "translation": [7.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):-J", "mesh": 1, "translation": [7.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 2):+J", "mesh": 1, "translation": [7.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 3):+K", "mesh": 1, "translation": [6.0, 10.0, -6.0]}, {"name": "spider(2, 2, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 3):+I", "mesh": 0, "translation": [7.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -9.0]}, {"name": "spider(2, 3, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -9.0]}, {"name": "spider(2, 3, 0):-I", "mesh": 1, "translation": [6.0, 0.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 0):+J", "mesh": 1, "translation": [7.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -9.0]}, {"name": "spider(2, 3, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -9.0]}, {"name": "spider(2, 3, 1):+J", "mesh": 0, "translation": [7.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 2):top:-K", "mesh": 13, "translation": [6.0, 6.55, -9.0]}, {"name": "spider(2, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 6.55, -9.0]}, {"name": "spider(2, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 6.55, -9.0]}, {"name": "spider(2, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 6.55, -9.0]}, {"name": "spider(2, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 6.55, -10.0]}, {"name": "spider(2, 3, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 3):+I", "mesh": 0, "translation": [7.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 3):+J", "mesh": 1, "translation": [7.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 4):bottom:+K", "mesh": 3, "translation": [6.0, 12.45, -9.0]}, {"name": "spider(2, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 12.0, -9.0]}, {"name": "spider(2, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [7.0, 12.0, -9.0]}, {"name": "spider(2, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 12.0, -9.0]}, {"name": "spider(2, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 12.0, -10.0]}, {"name": "spider(3, 0, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -0.0]}, {"name": "spider(3, 0, 0):+K", "mesh": 0, "translation": [9.0, 1.0, -0.0]}, {"name": "spider(3, 0, 0):-J", "mesh": 1, "translation": [10.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 0):+J", "mesh": 1, "translation": [10.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 1):-K", "mesh": 1, "translation": [9.0, 3.0, -0.0]}, {"name": "spider(3, 0, 1):+K", "mesh": 1, "translation": [9.0, 4.0, -0.0]}, {"name": "spider(3, 0, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 1):-J", "mesh": 0, "translation": [10.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 2):top:-K", "mesh": 13, "translation": [9.0, 6.55, -0.0]}, {"name": "spider(3, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 6.55, -0.0]}, {"name": "spider(3, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 6.55, -0.0]}, {"name": "spider(3, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 6.55, -0.0]}, {"name": "spider(3, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 6.55, -1.0]}, {"name": "spider(3, 0, 3):-I", "mesh": 1, "translation": [9.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 0, 3):-J", "mesh": 0, "translation": [10.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 3):+J", "mesh": 0, "translation": [10.0, 9.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 0, 4):bottom:+K", "mesh": 3, "translation": [9.0, 12.45, -0.0]}, {"name": "spider(3, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 12.0, -0.0]}, {"name": "spider(3, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 12.0, -0.0]}, {"name": "spider(3, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 12.0, -0.0]}, {"name": "spider(3, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 12.0, -1.0]}, {"name": "spider(3, 1, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -3.0]}, {"name": "spider(3, 1, 0):+K", "mesh": 0, "translation": [9.0, 1.0, -3.0]}, {"name": "spider(3, 1, 0):-J", "mesh": 1, "translation": [10.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 0):+J", "mesh": 1, "translation": [10.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 1):-K", "mesh": 1, "translation": [9.0, 3.0, -3.0]}, {"name": "spider(3, 1, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 2):+K", "mesh": 0, "translation": [9.0, 7.0, -3.0]}, {"name": "spider(3, 1, 2):-I", "mesh": 1, "translation": [9.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 2):+I", "mesh": 1, "translation": [10.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 2):-J", "mesh": 0, "translation": [10.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 3):-K", "mesh": 1, "translation": [9.0, 9.0, -3.0]}, {"name": "spider(3, 1, 3):+K", "mesh": 1, "translation": [9.0, 10.0, -3.0]}, {"name": "spider(3, 1, 3):-J", "mesh": 0, "translation": [10.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 3):+J", "mesh": 0, "translation": [10.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -6.0]}, {"name": "spider(3, 2, 0):-J", "mesh": 1, "translation": [10.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 0):+J", "mesh": 1, "translation": [10.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 2):-I", "mesh": 1, "translation": [9.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 2):+I", "mesh": 1, "translation": [10.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 2):+J", "mesh": 0, "translation": [10.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 3):+K", "mesh": 0, "translation": [9.0, 10.0, -6.0]}, {"name": "spider(3, 2, 3):-I", "mesh": 1, "translation": [9.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 3):+I", "mesh": 1, "translation": [10.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 3):-J", "mesh": 0, "translation": [10.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -9.0]}, {"name": "spider(3, 3, 0):+K", "mesh": 0, "translation": [9.0, 1.0, -9.0]}, {"name": "spider(3, 3, 0):-J", "mesh": 1, "translation": [10.0, 0.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 0):+J", "mesh": 1, "translation": [10.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 1):-K", "mesh": 1, "translation": [9.0, 3.0, -9.0]}, {"name": "spider(3, 3, 1):+K", "mesh": 1, "translation": [9.0, 4.0, -9.0]}, {"name": "spider(3, 3, 1):+I", "mesh": 0, "translation": [10.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 1):+J", "mesh": 0, "translation": [10.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 2):top:-K", "mesh": 13, "translation": [9.0, 6.55, -9.0]}, {"name": "spider(3, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 6.55, -9.0]}, {"name": "spider(3, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 6.55, -9.0]}, {"name": "spider(3, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 6.55, -9.0]}, {"name": "spider(3, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 6.55, -10.0]}, {"name": "spider(3, 3, 3):-I", "mesh": 1, "translation": [9.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 3):+I", "mesh": 1, "translation": [10.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 3):+J", "mesh": 0, "translation": [10.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 4):bottom:+K", "mesh": 3, "translation": [9.0, 12.45, -9.0]}, {"name": "spider(3, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 12.0, -9.0]}, {"name": "spider(3, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [10.0, 12.0, -9.0]}, {"name": "spider(3, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 12.0, -9.0]}, {"name": "spider(3, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 12.0, -10.0]}, {"name": "spider(4, 0, 0):-K", "mesh": 0, "translation": [12.0, 0.0, -0.0]}, {"name": "spider(4, 0, 0):+K", "mesh": 0, "translation": [12.0, 1.0, -0.0]}, {"name": "spider(4, 0, 0):-J", "mesh": 1, "translation": [13.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 0, 0):+J", "mesh": 1, "translation": [13.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 0, 1):-K", "mesh": 0, "translation": [12.0, 3.0, -0.0]}, {"name": "spider(4, 0, 1):+K", "mesh": 0, "translation": [12.0, 4.0, -0.0]}, {"name": "spider(4, 0, 1):-I", "mesh": 1, "translation": [12.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 0, 1):-J", "mesh": 1, "translation": [13.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 0, 2):-K", "mesh": 0, "translation": [12.0, 6.0, -0.0]}, {"name": "spider(4, 0, 2):-I", "mesh": 1, "translation": [12.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 0, 2):+I", "mesh": 1, "translation": [13.0, 6.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 0, 2):-J", "mesh": 0, "translation": [13.0, 6.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 0, 3):+K", "mesh": 1, "translation": [12.0, 10.0, -0.0]}, {"name": "spider(4, 0, 3):+I", "mesh": 1, "translation": [13.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 0, 3):-J", "mesh": 0, "translation": [13.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 0, 3):+J", "mesh": 0, "translation": [13.0, 9.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 0):-K", "mesh": 0, "translation": [12.0, 0.0, -3.0]}, {"name": "spider(4, 1, 0):-J", "mesh": 1, "translation": [13.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 0):+J", "mesh": 1, "translation": [13.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 1, 1):-I", "mesh": 1, "translation": [12.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 1):+I", "mesh": 1, "translation": [13.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 2):+K", "mesh": 0, "translation": [12.0, 7.0, -3.0]}, {"name": "spider(4, 1, 2):-I", "mesh": 1, "translation": [12.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 2):+I", "mesh": 1, "translation": [13.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 3):-K", "mesh": 1, "translation": [12.0, 9.0, -3.0]}, {"name": "spider(4, 1, 3):+K", "mesh": 1, "translation": [12.0, 10.0, -3.0]}, {"name": "spider(4, 1, 3):+I", "mesh": 0, "translation": [13.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 1, 3):-J", "mesh": 0, "translation": [13.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 2, 0):-K", "mesh": 0, "translation": [12.0, 0.0, -6.0]}, {"name": "spider(4, 2, 0):+K", "mesh": 0, "translation": [12.0, 1.0, -6.0]}, {"name": "spider(4, 2, 0):-J", "mesh": 1, "translation": [13.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 2, 0):+J", "mesh": 1, "translation": [13.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 2, 1):-K", "mesh": 0, "translation": [12.0, 3.0, -6.0]}, {"name": "spider(4, 2, 1):+K", "mesh": 0, "translation": [12.0, 4.0, -6.0]}, {"name": "spider(4, 2, 1):-I", "mesh": 1, "translation": [12.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 2, 1):+I", "mesh": 1, "translation": [13.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 2, 2):-K", "mesh": 0, "translation": [12.0, 6.0, -6.0]}, {"name": "spider(4, 2, 2):+K", "mesh": 0, "translation": [12.0, 7.0, -6.0]}, {"name": "spider(4, 2, 2):-I", "mesh": 1, "translation": [12.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 2, 3):-K", "mesh": 1, "translation": [12.0, 9.0, -6.0]}, {"name": "spider(4, 2, 3):+K", "mesh": 1, "translation": [12.0, 10.0, -6.0]}, {"name": "spider(4, 2, 3):-I", "mesh": 0, "translation": [12.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 2, 3):+J", "mesh": 0, "translation": [13.0, 9.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 0):-K", "mesh": 0, "translation": [12.0, 0.0, -9.0]}, {"name": "spider(4, 3, 0):+K", "mesh": 0, "translation": [12.0, 1.0, -9.0]}, {"name": "spider(4, 3, 0):-J", "mesh": 1, "translation": [13.0, 0.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 0):+J", "mesh": 1, "translation": [13.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 1):-K", "mesh": 0, "translation": [12.0, 3.0, -9.0]}, {"name": "spider(4, 3, 1):+K", "mesh": 0, "translation": [12.0, 4.0, -9.0]}, {"name": "spider(4, 3, 1):-I", "mesh": 1, "translation": [12.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 3, 1):+J", "mesh": 1, "translation": [13.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 2):-K", "mesh": 0, "translation": [12.0, 6.0, -9.0]}, {"name": "spider(4, 3, 2):-I", "mesh": 1, "translation": [12.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 3, 2):+I", "mesh": 1, "translation": [13.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 3, 2):+J", "mesh": 0, "translation": [13.0, 6.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 3):+K", "mesh": 1, "translation": [12.0, 10.0, -9.0]}, {"name": "spider(4, 3, 3):-I", "mesh": 1, "translation": [12.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(4, 3, 3):-J", "mesh": 0, "translation": [13.0, 9.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(4, 3, 3):+J", "mesh": 0, "translation": [13.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 0):-K", "mesh": 0, "translation": [15.0, 0.0, -0.0]}, {"name": "spider(5, 0, 0):+K", "mesh": 0, "translation": [15.0, 1.0, -0.0]}, {"name": "spider(5, 0, 0):-J", "mesh": 1, "translation": [16.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 0):+J", "mesh": 1, "translation": [16.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 1):-K", "mesh": 0, "translation": [15.0, 3.0, -0.0]}, {"name": "spider(5, 0, 1):+K", "mesh": 0, "translation": [15.0, 4.0, -0.0]}, {"name": "spider(5, 0, 1):-J", "mesh": 1, "translation": [16.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 1):+J", "mesh": 1, "translation": [16.0, 3.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 2):top:-K", "mesh": 13, "translation": [15.0, 6.55, -0.0]}, {"name": "spider(5, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 6.55, -0.0]}, {"name": "spider(5, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 6.55, -0.0]}, {"name": "spider(5, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 6.55, -0.0]}, {"name": "spider(5, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 6.55, -1.0]}, {"name": "spider(5, 0, 3):-I", "mesh": 1, "translation": [15.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 0, 3):+I", "mesh": 1, "translation": [16.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 0, 3):-J", "mesh": 0, "translation": [16.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 0, 4):bottom:+K", "mesh": 3, "translation": [15.0, 12.45, -0.0]}, {"name": "spider(5, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 12.0, -0.0]}, {"name": "spider(5, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 12.0, -0.0]}, {"name": "spider(5, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 12.0, -0.0]}, {"name": "spider(5, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 12.0, -1.0]}, {"name": "spider(5, 1, 0):-K", "mesh": 0, "translation": [15.0, 0.0, -3.0]}, {"name": "spider(5, 1, 0):-J", "mesh": 1, "translation": [16.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 1, 0):+J", "mesh": 1, "translation": [16.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 1, 1):-I", "mesh": 1, "translation": [15.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 1):+I", "mesh": 1, "translation": [16.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 1):-J", "mesh": 0, "translation": [16.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 1, 2):-I", "mesh": 1, "translation": [15.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 2):+I", "mesh": 1, "translation": [16.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 2):-J", "mesh": 0, "translation": [16.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 1, 2):+J", "mesh": 0, "translation": [16.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 1, 3):+K", "mesh": 0, "translation": [15.0, 10.0, -3.0]}, {"name": "spider(5, 1, 3):-I", "mesh": 1, "translation": [15.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 3):+I", "mesh": 1, "translation": [16.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 1, 3):+J", "mesh": 0, "translation": [16.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 0):-K", "mesh": 0, "translation": [15.0, 0.0, -6.0]}, {"name": "spider(5, 2, 0):+I", "mesh": 0, "translation": [16.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 2, 0):-J", "mesh": 1, "translation": [16.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 0):+J", "mesh": 1, "translation": [16.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 1):+K", "mesh": 0, "translation": [15.0, 4.0, -6.0]}, {"name": "spider(5, 2, 1):-I", "mesh": 1, "translation": [15.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 2, 1):+I", "mesh": 1, "translation": [16.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 2, 2):-K", "mesh": 0, "translation": [15.0, 6.0, -6.0]}, {"name": "spider(5, 2, 2):-J", "mesh": 1, "translation": [16.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 2):+J", "mesh": 1, "translation": [16.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 3):+K", "mesh": 1, "translation": [15.0, 10.0, -6.0]}, {"name": "spider(5, 2, 3):-J", "mesh": 0, "translation": [16.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 2, 3):+J", "mesh": 0, "translation": [16.0, 9.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 0):-K", "mesh": 0, "translation": [15.0, 0.0, -9.0]}, {"name": "spider(5, 3, 0):+K", "mesh": 0, "translation": [15.0, 1.0, -9.0]}, {"name": "spider(5, 3, 0):-J", "mesh": 1, "translation": [16.0, 0.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 0):+J", "mesh": 1, "translation": [16.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 1):-K", "mesh": 0, "translation": [15.0, 3.0, -9.0]}, {"name": "spider(5, 3, 1):+K", "mesh": 0, "translation": [15.0, 4.0, -9.0]}, {"name": "spider(5, 3, 1):+J", "mesh": 1, "translation": [16.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 2):top:-K", "mesh": 13, "translation": [15.0, 6.55, -9.0]}, {"name": "spider(5, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 6.55, -9.0]}, {"name": "spider(5, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 6.55, -9.0]}, {"name": "spider(5, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 6.55, -9.0]}, {"name": "spider(5, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 6.55, -10.0]}, {"name": "spider(5, 3, 3):+I", "mesh": 1, "translation": [16.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(5, 3, 3):-J", "mesh": 0, "translation": [16.0, 9.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 3):+J", "mesh": 0, "translation": [16.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(5, 3, 4):bottom:+K", "mesh": 3, "translation": [15.0, 12.45, -9.0]}, {"name": "spider(5, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [15.0, 12.0, -9.0]}, {"name": "spider(5, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [16.0, 12.0, -9.0]}, {"name": "spider(5, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 12.0, -9.0]}, {"name": "spider(5, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [16.0, 12.0, -10.0]}, {"name": "spider(6, 0, 0):-K", "mesh": 0, "translation": [18.0, 0.0, -0.0]}, {"name": "spider(6, 0, 0):+K", "mesh": 0, "translation": [18.0, 1.0, -0.0]}, {"name": "spider(6, 0, 0):-J", "mesh": 1, "translation": [19.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 0, 0):+J", "mesh": 1, "translation": [19.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 0, 1):-K", "mesh": 0, "translation": [18.0, 3.0, -0.0]}, {"name": "spider(6, 0, 1):+K", "mesh": 0, "translation": [18.0, 4.0, -0.0]}, {"name": "spider(6, 0, 1):-J", "mesh": 1, "translation": [19.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 0, 2):top:-K", "mesh": 13, "translation": [18.0, 6.55, -0.0]}, {"name": "spider(6, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 6.55, -0.0]}, {"name": "spider(6, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 6.55, -0.0]}, {"name": "spider(6, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 6.55, -0.0]}, {"name": "spider(6, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 6.55, -1.0]}, {"name": "spider(6, 0, 3):-I", "mesh": 0, "translation": [18.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 0, 3):+I", "mesh": 0, "translation": [19.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 0, 3):-J", "mesh": 1, "translation": [19.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 0, 4):bottom:+K", "mesh": 3, "translation": [18.0, 12.45, -0.0]}, {"name": "spider(6, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 12.0, -0.0]}, {"name": "spider(6, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 12.0, -0.0]}, {"name": "spider(6, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 12.0, -0.0]}, {"name": "spider(6, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 12.0, -1.0]}, {"name": "spider(6, 1, 0):-K", "mesh": 0, "translation": [18.0, 0.0, -3.0]}, {"name": "spider(6, 1, 0):-J", "mesh": 1, "translation": [19.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 1, 0):+J", "mesh": 1, "translation": [19.0, 0.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 1, 1):-I", "mesh": 1, "translation": [18.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 1, 1):+I", "mesh": 1, "translation": [19.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 1, 1):+J", "mesh": 0, "translation": [19.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 1, 2):-I", "mesh": 1, "translation": [18.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 1, 2):+I", "mesh": 1, "translation": [19.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 1, 2):-J", "mesh": 0, "translation": [19.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 1, 2):+J", "mesh": 0, "translation": [19.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 1, 3):+K", "mesh": 1, "translation": [18.0, 10.0, -3.0]}, {"name": "spider(6, 1, 3):-I", "mesh": 0, "translation": [18.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 1, 3):+I", "mesh": 0, "translation": [19.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 2, 0):-K", "mesh": 0, "translation": [18.0, 0.0, -6.0]}, {"name": "spider(6, 2, 0):-I", "mesh": 1, "translation": [18.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 2, 0):+I", "mesh": 1, "translation": [19.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 2, 0):-J", "mesh": 0, "translation": [19.0, 0.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 2, 1):-I", "mesh": 1, "translation": [18.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 2, 1):+I", "mesh": 1, "translation": [19.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 2, 1):-J", "mesh": 0, "translation": [19.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 2, 1):+J", "mesh": 0, "translation": [19.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 2, 2):+K", "mesh": 0, "translation": [18.0, 7.0, -6.0]}, {"name": "spider(6, 2, 2):-J", "mesh": 1, "translation": [19.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 2, 2):+J", "mesh": 1, "translation": [19.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 2, 3):-K", "mesh": 1, "translation": [18.0, 9.0, -6.0]}, {"name": "spider(6, 2, 3):+K", "mesh": 1, "translation": [18.0, 10.0, -6.0]}, {"name": "spider(6, 2, 3):+I", "mesh": 0, "translation": [19.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 3, 0):-K", "mesh": 0, "translation": [18.0, 0.0, -9.0]}, {"name": "spider(6, 3, 0):+K", "mesh": 0, "translation": [18.0, 1.0, -9.0]}, {"name": "spider(6, 3, 0):+J", "mesh": 1, "translation": [19.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 3, 1):-K", "mesh": 0, "translation": [18.0, 3.0, -9.0]}, {"name": "spider(6, 3, 1):+K", "mesh": 0, "translation": [18.0, 4.0, -9.0]}, {"name": "spider(6, 3, 1):-J", "mesh": 1, "translation": [19.0, 3.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 3, 1):+J", "mesh": 1, "translation": [19.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 3, 2):top:-K", "mesh": 13, "translation": [18.0, 6.55, -9.0]}, {"name": "spider(6, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 6.55, -9.0]}, {"name": "spider(6, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 6.55, -9.0]}, {"name": "spider(6, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 6.55, -9.0]}, {"name": "spider(6, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 6.55, -10.0]}, {"name": "spider(6, 3, 3):-I", "mesh": 0, "translation": [18.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 3, 3):+I", "mesh": 0, "translation": [19.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(6, 3, 3):+J", "mesh": 1, "translation": [19.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(6, 3, 4):bottom:+K", "mesh": 3, "translation": [18.0, 12.45, -9.0]}, {"name": "spider(6, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [18.0, 12.0, -9.0]}, {"name": "spider(6, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [19.0, 12.0, -9.0]}, {"name": "spider(6, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 12.0, -9.0]}, {"name": "spider(6, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [19.0, 12.0, -10.0]}, {"name": "spider(7, 0, 0):-K", "mesh": 0, "translation": [21.0, 0.0, -0.0]}, {"name": "spider(7, 0, 0):+K", "mesh": 0, "translation": [21.0, 1.0, -0.0]}, {"name": "spider(7, 0, 0):-J", "mesh": 1, "translation": [22.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 0, 0):+J", "mesh": 1, "translation": [22.0, 0.0, -1.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 0, 1):-K", "mesh": 0, "translation": [21.0, 3.0, -0.0]}, {"name": "spider(7, 0, 1):+K", "mesh": 0, "translation": [21.0, 4.0, -0.0]}, {"name": "spider(7, 0, 1):-J", "mesh": 1, "translation": [22.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 0, 2):top:-K", "mesh": 13, "translation": [21.0, 6.55, -0.0]}, {"name": "spider(7, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 6.55, -0.0]}, {"name": "spider(7, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 6.55, -0.0]}, {"name": "spider(7, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 6.55, -0.0]}, {"name": "spider(7, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 6.55, -1.0]}, {"name": "spider(7, 0, 3):-I", "mesh": 1, "translation": [21.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 0, 3):+I", "mesh": 1, "translation": [22.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 0, 3):-J", "mesh": 0, "translation": [22.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 0, 4):bottom:+K", "mesh": 3, "translation": [21.0, 12.45, -0.0]}, {"name": "spider(7, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 12.0, -0.0]}, {"name": "spider(7, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 12.0, -0.0]}, {"name": "spider(7, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 12.0, -0.0]}, {"name": "spider(7, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 12.0, -1.0]}, {"name": "spider(7, 1, 0):-K", "mesh": 0, "translation": [21.0, 0.0, -3.0]}, {"name": "spider(7, 1, 0):+K", "mesh": 0, "translation": [21.0, 1.0, -3.0]}, {"name": "spider(7, 1, 0):+I", "mesh": 1, "translation": [22.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 0):-J", "mesh": 1, "translation": [22.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 1, 1):-K", "mesh": 0, "translation": [21.0, 3.0, -3.0]}, {"name": "spider(7, 1, 1):-I", "mesh": 1, "translation": [21.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 1):+I", "mesh": 1, "translation": [22.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 2):-I", "mesh": 1, "translation": [21.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 2):+I", "mesh": 1, "translation": [22.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 2):-J", "mesh": 0, "translation": [22.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 1, 2):+J", "mesh": 0, "translation": [22.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 1, 3):+K", "mesh": 0, "translation": [21.0, 10.0, -3.0]}, {"name": "spider(7, 1, 3):-I", "mesh": 1, "translation": [21.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 1, 3):+I", "mesh": 1, "translation": [22.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 2, 0):-K", "mesh": 0, "translation": [21.0, 0.0, -6.0]}, {"name": "spider(7, 2, 0):+K", "mesh": 0, "translation": [21.0, 1.0, -6.0]}, {"name": "spider(7, 2, 0):-I", "mesh": 1, "translation": [21.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 2, 0):+I", "mesh": 1, "translation": [22.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 2, 1):-K", "mesh": 0, "translation": [21.0, 3.0, -6.0]}, {"name": "spider(7, 2, 1):+K", "mesh": 0, "translation": [21.0, 4.0, -6.0]}, {"name": "spider(7, 2, 1):-I", "mesh": 1, "translation": [21.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 2, 2):-K", "mesh": 0, "translation": [21.0, 6.0, -6.0]}, {"name": "spider(7, 2, 2):+K", "mesh": 0, "translation": [21.0, 7.0, -6.0]}, {"name": "spider(7, 2, 2):-J", "mesh": 1, "translation": [22.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 2, 2):+J", "mesh": 1, "translation": [22.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 2, 3):-K", "mesh": 0, "translation": [21.0, 9.0, -6.0]}, {"name": "spider(7, 2, 3):+K", "mesh": 0, "translation": [21.0, 10.0, -6.0]}, {"name": "spider(7, 2, 3):-I", "mesh": 1, "translation": [21.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 3, 0):-K", "mesh": 0, "translation": [21.0, 0.0, -9.0]}, {"name": "spider(7, 3, 0):+K", "mesh": 0, "translation": [21.0, 1.0, -9.0]}, {"name": "spider(7, 3, 0):+I", "mesh": 1, "translation": [22.0, 0.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 3, 0):+J", "mesh": 1, "translation": [22.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 3, 1):-K", "mesh": 0, "translation": [21.0, 3.0, -9.0]}, {"name": "spider(7, 3, 1):+K", "mesh": 0, "translation": [21.0, 4.0, -9.0]}, {"name": "spider(7, 3, 1):+I", "mesh": 1, "translation": [22.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 3, 1):+J", "mesh": 1, "translation": [22.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 3, 2):top:-K", "mesh": 13, "translation": [21.0, 6.55, -9.0]}, {"name": "spider(7, 3, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 6.55, -9.0]}, {"name": "spider(7, 3, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 6.55, -9.0]}, {"name": "spider(7, 3, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 6.55, -9.0]}, {"name": "spider(7, 3, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 6.55, -10.0]}, {"name": "spider(7, 3, 3):-I", "mesh": 1, "translation": [21.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 3, 3):+I", "mesh": 1, "translation": [22.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(7, 3, 3):+J", "mesh": 0, "translation": [22.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(7, 3, 4):bottom:+K", "mesh": 3, "translation": [21.0, 12.45, -9.0]}, {"name": "spider(7, 3, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [21.0, 12.0, -9.0]}, {"name": "spider(7, 3, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [22.0, 12.0, -9.0]}, {"name": "spider(7, 3, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 12.0, -9.0]}, {"name": "spider(7, 3, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [22.0, 12.0, -10.0]}, {"name": "spider(8, 0, 0):-K", "mesh": 0, "translation": [24.0, 0.0, -0.0]}, {"name": "spider(8, 0, 0):+K", "mesh": 0, "translation": [24.0, 1.0, -0.0]}, {"name": "spider(8, 0, 0):+I", "mesh": 1, "translation": [25.0, 0.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 0, 0):-J", "mesh": 1, "translation": [25.0, 0.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 0, 1):-K", "mesh": 0, "translation": [24.0, 3.0, -0.0]}, {"name": "spider(8, 0, 1):+K", "mesh": 0, "translation": [24.0, 4.0, -0.0]}, {"name": "spider(8, 0, 1):+I", "mesh": 1, "translation": [25.0, 3.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 0, 1):-J", "mesh": 1, "translation": [25.0, 3.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 0, 2):top:-K", "mesh": 13, "translation": [24.0, 6.55, -0.0]}, {"name": "spider(8, 0, 2):top:-I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 6.55, -0.0]}, {"name": "spider(8, 0, 2):top:+I", "mesh": 14, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 6.55, -0.0]}, {"name": "spider(8, 0, 2):top:-J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 6.55, -0.0]}, {"name": "spider(8, 0, 2):top:+J", "mesh": 14, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 6.55, -1.0]}, {"name": "spider(8, 0, 3):-I", "mesh": 1, "translation": [24.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 0, 3):+I", "mesh": 1, "translation": [25.0, 9.0, -0.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 0, 3):-J", "mesh": 0, "translation": [25.0, 9.0, 0.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 0, 4):bottom:+K", "mesh": 3, "translation": [24.0, 12.45, -0.0]}, {"name": "spider(8, 0, 4):bottom:-I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [24.0, 12.0, -0.0]}, {"name": "spider(8, 0, 4):bottom:+I", "mesh": 12, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [25.0, 12.0, -0.0]}, {"name": "spider(8, 0, 4):bottom:-J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 12.0, -0.0]}, {"name": "spider(8, 0, 4):bottom:+J", "mesh": 12, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [25.0, 12.0, -1.0]}, {"name": "spider(8, 1, 0):-K", "mesh": 0, "translation": [24.0, 0.0, -3.0]}, {"name": "spider(8, 1, 0):+K", "mesh": 0, "translation": [24.0, 1.0, -3.0]}, {"name": "spider(8, 1, 0):-I", "mesh": 1, "translation": [24.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 0):+I", "mesh": 1, "translation": [25.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 1):-K", "mesh": 0, "translation": [24.0, 3.0, -3.0]}, {"name": "spider(8, 1, 1):-I", "mesh": 1, "translation": [24.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 1):+I", "mesh": 1, "translation": [25.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 1):+J", "mesh": 0, "translation": [25.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 1, 2):-I", "mesh": 1, "translation": [24.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 2):+I", "mesh": 1, "translation": [25.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 2):-J", "mesh": 0, "translation": [25.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 1, 3):+K", "mesh": 0, "translation": [24.0, 10.0, -3.0]}, {"name": "spider(8, 1, 3):-I", "mesh": 1, "translation": [24.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 1, 3):+I", "mesh": 1, "translation": [25.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 2, 0):-K", "mesh": 0, "translation": [24.0, 0.0, -6.0]}, {"name": "spider(8, 2, 0):-I", "mesh": 1, "translation": [24.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 2, 0):+I", "mesh": 1, "translation": [25.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 2, 0):+J", "mesh": 0, "translation": [25.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 2, 1):+K", "mesh": 0, "translation": [24.0, 4.0, -6.0]}, {"name": "spider(8, 2, 1):+I", "mesh": 0, "translation": [25.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 2, 1):-J", "mesh": 1, "translation": [25.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 2, 1):+J", "mesh": 1, "translation": [25.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 2, 2):-K", "mesh": 0, "translation": [24.0, 6.0, -6.0]}, {"name": "spider(8, 2, 2):+K", "mesh": 0, "translation": [24.0, 7.0, -6.0]}, {"name": "spider(8, 2, 2):+I", "mesh": 1, "translation": [25.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 2, 3):-K", "mesh": 0, "translation": [24.0, 9.0, -6.0]}, {"name": "spider(8, 2, 3):+K", "mesh": 0, "translation": [24.0, 10.0, -6.0]}, {"name": "spider(8, 2, 3):+I", "mesh": 1, "translation": [25.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 2):-K", "mesh": 0, "translation": [24.0, 6.0, -9.0]}, {"name": "spider(8, 3, 2):-I", "mesh": 1, "translation": [24.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 2):+I", "mesh": 1, "translation": [25.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 2):+J", "mesh": 0, "translation": [25.0, 6.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 3, 3):-I", "mesh": 1, "translation": [24.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 3):+I", "mesh": 1, "translation": [25.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 3):+J", "mesh": 0, "translation": [25.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 3, 4):-I", "mesh": 0, "translation": [24.0, 12.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 4):+I", "mesh": 0, "translation": [25.0, 12.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 4):-J", "mesh": 1, "translation": [25.0, 12.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 3, 4):+J", "mesh": 1, "translation": [25.0, 12.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 3, 5):-I", "mesh": 0, "translation": [24.0, 15.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 5):+I", "mesh": 0, "translation": [25.0, 15.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(8, 3, 5):-J", "mesh": 1, "translation": [25.0, 15.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(8, 3, 5):+J", "mesh": 1, "translation": [25.0, 15.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "axisI:-K", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "scale": [13.5, 0.1, 0.1]}, {"name": "axisI:+K", "mesh": 5, "translation": [-0.5, -0.4, 0.5], "scale": [13.5, 0.1, 0.1]}, {"name": "axisI:-J", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [13.5, 0.1, 0.1]}, {"name": "axisI:+J", "mesh": 5, "translation": [-0.5, -0.5, 0.4], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [13.5, 0.1, 0.1]}, {"name": "axisJ:-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.5, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisK:-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.5, -0.4, 0.5], "scale": [9.0, 0.1, 0.1]}, {"name": "axisK:+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "scale": [9.0, 0.1, 0.1]}, {"name": "axisK:-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.5], "scale": [9.0, 0.1, 0.1]}, {"name": "axisK:+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.4], "scale": [9.0, 0.1, 0.1]}], "accessors": [{"bufferView": 0, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.01], "min": [0.01, -0.01, -0.99]}, {"bufferView": 1, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 2, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 3, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 4, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.51, 0], "min": [0, 0.01, -1]}, {"bufferView": 5, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 6, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 7, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 8, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 9, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 10, "componentType": 5123, "type": "SCALAR", "count": 8}, {"bufferView": 11, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 12, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.01], "min": [0.01, 0.01, -0.99]}, {"bufferView": 13, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 14, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, 0], "min": [0.01, -0.01, -0.01]}, {"bufferView": 15, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, -0.01, -0.01], "min": [0.99, -0.01, -0.99]}, {"bufferView": 16, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, -0.01, -0.01], "min": [0, -0.01, -0.99]}, {"bufferView": 17, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.99], "min": [0.01, -0.01, -1]}, {"bufferView": 18, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, 0], "min": [0.01, 0.01, -0.01]}, {"bufferView": 19, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, 0.01, -0.01], "min": [0.99, 0.01, -0.99]}, {"bufferView": 20, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, 0.01, -0.01], "min": [0, 0.01, -0.99]}, {"bufferView": 21, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.99], "min": [0.01, 0.01, -1]}, {"bufferView": 22, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 23, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 24, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 25, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 26, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 27, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 28, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 29, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.49, 0], "min": [0, -0.01, -1]}, {"bufferView": 30, "componentType": 5126, "type": "VEC3", "count": 4}], "buffers": [{"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAAAAQArXI7wAAAAAAAAAAArXI7wAAIC/AAAAQArXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQAAAAMAAwAAAAIA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAFyPAj8AAAAAAAAAPwrXIzwAAAAAAAAAAFyPAj8AAIC/AAAAPwrXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAABwPwrXI7wAAAAAAAAAAArXI7wAAIC/AABwPwrXI7wAAIC/AACIPwrXI7wAAAAAAACIPwrXI7wAAIC/AAAAQArXI7wAAAAAAAAAQArXI7wAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAABAAUABQABAAMA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAEAAcABwAEAAUA"}, {"byteLength": 16, "uri": "data:application/octet-stream;base64,AAABAAAAAgACAAMAAwABAA=="}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAZmbmPgrXI7wAAAAAAAAAAArXI7wAAIC/ZmbmPgrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8CtcjPArXIzykcH2/pHB9PwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wAAAAApHB9PwrXI7wAAAAACtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXI7wK1yO8AACAPwrXI7wK1yO8pHB9PwrXI7ykcH2/AACAPwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wK1yO8CtcjPArXI7wK1yO8AAAAAArXI7ykcH2/CtcjPArXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/CtcjPArXI7wAAIC/pHB9PwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwAAAAApHB9PwrXIzwAAAAACtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXIzwK1yO8AACAPwrXIzwK1yO8pHB9PwrXIzykcH2/AACAPwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwK1yO8CtcjPArXIzwK1yO8AAAAAArXIzykcH2/CtcjPArXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzykcH2/pHB9PwrXIzykcH2/CtcjPArXIzwAAIC/pHB9PwrXIzwAAIC/"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQADAAAAAwACAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAAAAQArXIzwAAAAAAAAAAArXIzwAAIC/AAAAQArXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAZmbmPgrXIzwAAAAAAAAAAArXIzwAAIC/ZmbmPgrXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAABwPwrXIzwAAAAAAAAAAArXIzwAAIC/AABwPwrXIzwAAIC/AACIPwrXIzwAAAAAAACIPwrXIzwAAIC/AAAAQArXIzwAAAAAAAAAQArXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAAFAAEABQADAAEA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAHAAQABwAFAAQA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAEjh+j4AAAAAAAAAPwrXI7wAAAAAAAAAAEjh+j4AAIC/AAAAPwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA"}], "bufferViews": [{"buffer": 0, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 1, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 2, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 3, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 4, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 5, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 6, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 7, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 8, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 9, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 10, "byteLength": 16, "byteOffset": 0, "target": 34963}, {"buffer": 11, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 12, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 13, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 14, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 15, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 16, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 17, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 18, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 19, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 20, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 21, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 22, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 23, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 24, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 25, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 26, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 27, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 28, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 29, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 30, "byteLength": 48, "byteOffset": 0, "target": 34962}], "materials": [{"name": "0-blue", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 1, 1]}, "doubleSided": false}, {"name": "1-red", "pbrMetallicRoughness": {"baseColorFactor": [1, 0, 0, 1]}, "doubleSided": false}, {"name": "2-green", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 0, 1]}, "doubleSided": false}, {"name": "3-gray", "pbrMetallicRoughness": {"baseColorFactor": [0.5, 0.5, 0.5, 1]}, "doubleSided": false}, {"name": "4-cyan.3", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 1, 0.3]}, "doubleSided": false, "alphaMode": "BLEND"}, {"name": "5-black", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 0, 1]}, "doubleSided": false}, {"name": "6-yellow", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 0, 1]}, "doubleSided": false}, {"name": "7-white", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 1, 1]}, "doubleSided": false}], "meshes": [{"name": "0-square-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "1-square-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "2-square-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "3-square-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "4-rectangle-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 0, "mode": 4}]}, {"name": "5-rectangle-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 1, "mode": 4}]}, {"name": "6-rectangle-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "7-rectangle-red/yellow/blue", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 0, "mode": 4}]}, {"name": "8-rectangle-blue/yellow/red", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 1, "mode": 4}]}, {"name": "9-square-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "10-rectangle-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "11-tilted-cyan.3", "primitives": [{"attributes": {"NORMAL": 5, "POSITION": 4}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 30, "POSITION": 29}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "12-half-distance-rectangle-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "13-square-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "14-half-distance-rectangle-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 5, "mode": 4}]}]}

==> anc/majority_gate.gltf <==
{"asset": {"generator": "LaSRe CodeGen by Daniel Bochen Tan", "version": "2.0"}, "scene": 0, "scenes": [{"name": "Scene", "nodes": [0]}], "nodes": [{"name": "Lattice Surgery Subroutine", "children": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358]}, {"name": "edgeI(0, 1, 0):-K", "mesh": 4, "translation": [1.0, 0.0, -3.0]}, {"name": "edgeI(0, 1, 0):+K", "mesh": 4, "translation": [1.0, 1.0, -3.0]}, {"name": "edgeI(0, 1, 0):-J", "mesh": 5, "translation": [1.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 0):+J", "mesh": 5, "translation": [1.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 1):-K", "mesh": 4, "translation": [1.0, 3.0, -3.0]}, {"name": "edgeI(0, 1, 1):+K", "mesh": 4, "translation": [1.0, 4.0, -3.0]}, {"name": "edgeI(0, 1, 1):-J", "mesh": 5, "translation": [1.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 1):+J", "mesh": 5, "translation": [1.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(0, 1, 1):CorrIJ", "mesh": 10, "translation": [1.0, 3.5, -3.0]}, {"name": "edgeI(1, 1, 0):-K", "mesh": 4, "translation": [4.0, 0.0, -3.0]}, {"name": "edgeI(1, 1, 0):+K", "mesh": 4, "translation": [4.0, 1.0, -3.0]}, {"name": "edgeI(1, 1, 0):-J", "mesh": 5, "translation": [4.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 1, 0):+J", "mesh": 5, "translation": [4.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(1, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(1, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 4.0, -3.0]}, {"name": "edgeK(1, 1, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -3.0]}, {"name": "edgeJ(1, 1, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -4.0]}, {"name": "edgeK(1, 1, 1):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.5, 4.0, -3.0]}, {"name": "edgeJ(1, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 7.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(1, 1, 2):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.5, 6.0, -4.0]}, {"name": "edgeJ(1, 1, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 7.0, -3.0]}, {"name": "edgeK(1, 1, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -3.0]}, {"name": "edgeJ(1, 1, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 7.0, -4.0]}, {"name": "edgeK(1, 1, 2):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.5, 7.0, -3.0]}, {"name": "edgeJ(1, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 10.0, -4.0], "mesh": 5}, {"name": "edgeJ(1, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(1, 1, 3):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.5, 9.0, -4.0]}, {"name": "edgeJ(1, 2, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 0.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 1.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 0):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 1.0, -6.0]}, {"name": "edgeK(1, 2, 0):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -6.0]}, {"name": "edgeJ(1, 2, 0):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -7.0]}, {"name": "edgeI(1, 2, 1):-K", "mesh": 5, "translation": [4.0, 3.0, -6.0]}, {"name": "edgeI(1, 2, 1):+K", "mesh": 5, "translation": [4.0, 4.0, -6.0]}, {"name": "edgeI(1, 2, 1):-J", "mesh": 4, "translation": [4.0, 3.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 2, 1):+J", "mesh": 4, "translation": [4.0, 3.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 2, 2):-K", "mesh": 5, "translation": [4.0, 6.0, -6.0]}, {"name": "edgeI(1, 2, 2):+K", "mesh": 5, "translation": [4.0, 7.0, -6.0]}, {"name": "edgeI(1, 2, 2):-J", "mesh": 4, "translation": [4.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 2, 2):+J", "mesh": 4, "translation": [4.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 2, 2):CorrIK", "mesh": 10, "translation": [4.0, 6.0, -6.5], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 10.0, -7.0], "mesh": 5}, {"name": "edgeJ(1, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(1, 2, 3):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.5, 9.0, -7.0]}, {"name": "edgeJ(1, 3, 0):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 1.0, -9.0]}, {"name": "edgeK(1, 3, 0):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -9.0]}, {"name": "edgeJ(1, 3, 0):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 1.0, -10.0]}, {"name": "edgeJ(1, 3, 1):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [3.0, 4.0, -9.0]}, {"name": "edgeK(1, 3, 1):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -9.0]}, {"name": "edgeJ(1, 3, 1):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [4.0, 4.0, -10.0]}, {"name": "edgeJ(1, 3, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 6.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 7.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 6.0, -10.0], "mesh": 4}, {"name": "edgeJ(1, 3, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 9.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 10.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 9.0, -10.0], "mesh": 4}, {"name": "edgeJ(1, 3, 3):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.5, 9.0, -10.0]}, {"name": "edgeI(1, 3, 4):-K", "mesh": 5, "translation": [4.0, 12.0, -9.0]}, {"name": "edgeI(1, 3, 4):+K", "mesh": 5, "translation": [4.0, 13.0, -9.0]}, {"name": "edgeI(1, 3, 4):-J", "mesh": 4, "translation": [4.0, 12.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(1, 3, 4):+J", "mesh": 4, "translation": [4.0, 12.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(1, 3, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 12.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [4.0, 13.0, -10.0], "mesh": 5}, {"name": "edgeJ(1, 3, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [3.0, 12.0, -10.0], "mesh": 4}, {"name": "edgeJ(2, 0, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -1.0], "mesh": 5}, {"name": "edgeJ(2, 0, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -1.0], "mesh": 4}, {"name": "edgeJ(2, 0, 1):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 3.0, -1.0]}, {"name": "edgeJ(2, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 1):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 3.0, -4.0]}, {"name": "edgeJ(2, 1, 2):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 6.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 2):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 7.0, -4.0], "mesh": 5}, {"name": "edgeJ(2, 1, 2):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 6.0, -4.0], "mesh": 4}, {"name": "edgeJ(2, 1, 2):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 6.0, -4.0]}, {"name": "edgeJ(2, 1, 2):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -3.0]}, {"name": "edgeK(2, 1, 2):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -3.0]}, {"name": "edgeJ(2, 1, 2):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -4.0]}, {"name": "edgeK(2, 1, 2):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.5, 7.0, -3.0]}, {"name": "edgeJ(2, 1, 3):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 10.0, -3.0]}, {"name": "edgeK(2, 1, 3):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -3.0]}, {"name": "edgeJ(2, 1, 3):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 10.0, -4.0]}, {"name": "edgeK(2, 1, 3):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.5, 10.0, -3.0]}, {"name": "edgeI(2, 1, 4):-K", "mesh": 5, "translation": [7.0, 12.0, -3.0]}, {"name": "edgeI(2, 1, 4):+K", "mesh": 5, "translation": [7.0, 13.0, -3.0]}, {"name": "edgeI(2, 1, 4):-J", "mesh": 4, "translation": [7.0, 12.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 4):+J", "mesh": 4, "translation": [7.0, 12.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 1, 4):CorrIJ", "mesh": 10, "translation": [7.0, 12.5, -3.0]}, {"name": "edgeJ(2, 2, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 0.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 1.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 0.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 1):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 3.0, -7.0]}, {"name": "edgeI(2, 2, 2):-K", "mesh": 5, "translation": [7.0, 6.0, -6.0]}, {"name": "edgeI(2, 2, 2):+K", "mesh": 5, "translation": [7.0, 7.0, -6.0]}, {"name": "edgeI(2, 2, 2):-J", "mesh": 4, "translation": [7.0, 6.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 2):+J", "mesh": 4, "translation": [7.0, 6.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 3):-K", "mesh": 4, "translation": [7.0, 9.0, -6.0]}, {"name": "edgeI(2, 2, 3):+K", "mesh": 4, "translation": [7.0, 10.0, -6.0]}, {"name": "edgeI(2, 2, 3):-J", "mesh": 5, "translation": [7.0, 9.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 3):+J", "mesh": 5, "translation": [7.0, 9.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 3):CorrIK", "mesh": 10, "translation": [7.0, 9.0, -6.5], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 10.0, -7.0], "mesh": 4}, {"name": "edgeJ(2, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 3):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 9.0, -7.0]}, {"name": "edgeI(2, 2, 4):-K", "mesh": 5, "translation": [7.0, 12.0, -6.0]}, {"name": "edgeI(2, 2, 4):+K", "mesh": 5, "translation": [7.0, 13.0, -6.0]}, {"name": "edgeI(2, 2, 4):-J", "mesh": 4, "translation": [7.0, 12.0, -6.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 2, 4):+J", "mesh": 4, "translation": [7.0, 12.0, -7.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 2, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 12.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 13.0, -7.0], "mesh": 5}, {"name": "edgeJ(2, 2, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 12.0, -7.0], "mesh": 4}, {"name": "edgeI(2, 3, 0):-K", "mesh": 4, "translation": [7.0, 0.0, -9.0]}, {"name": "edgeI(2, 3, 0):+K", "mesh": 4, "translation": [7.0, 1.0, -9.0]}, {"name": "edgeI(2, 3, 0):-J", "mesh": 5, "translation": [7.0, 0.0, -9.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(2, 3, 0):+J", "mesh": 5, "translation": [7.0, 0.0, -10.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(2, 3, 1):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 3.0, -10.0], "mesh": 5}, {"name": "edgeJ(2, 3, 1):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [7.0, 4.0, -10.0], "mesh": 5}, {"name": "edgeJ(2, 3, 1):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.0, 3.0, -10.0], "mesh": 4}, {"name": "edgeJ(2, 3, 1):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [6.5, 3.0, -10.0]}, {"name": "edgeJ(2, 3, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 4.0, -9.0]}, {"name": "edgeK(2, 3, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -9.0]}, {"name": "edgeJ(2, 3, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 4.0, -10.0]}, {"name": "edgeK(2, 3, 1):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.5, 4.0, -9.0]}, {"name": "edgeJ(2, 3, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.0, 7.0, -9.0]}, {"name": "edgeK(2, 3, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -9.0]}, {"name": "edgeJ(2, 3, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [7.0, 7.0, -10.0]}, {"name": "edgeK(2, 3, 2):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [6.5, 7.0, -9.0]}, {"name": "edgeI(3, 1, 0):-K", "mesh": 4, "translation": [10.0, 0.0, -3.0]}, {"name": "edgeI(3, 1, 0):+K", "mesh": 4, "translation": [10.0, 1.0, -3.0]}, {"name": "edgeI(3, 1, 0):-J", "mesh": 5, "translation": [10.0, 0.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 0):+J", "mesh": 5, "translation": [10.0, 0.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeJ(3, 1, 0):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 0.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 0):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 1.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 0):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 0.0, -4.0], "mesh": 5}, {"name": "edgeI(3, 1, 1):-K", "mesh": 4, "translation": [10.0, 3.0, -3.0]}, {"name": "edgeI(3, 1, 1):+K", "mesh": 4, "translation": [10.0, 4.0, -3.0]}, {"name": "edgeI(3, 1, 1):-J", "mesh": 5, "translation": [10.0, 3.0, -3.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 1):+J", "mesh": 5, "translation": [10.0, 3.0, -4.0], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "edgeI(3, 1, 1):CorrIJ", "mesh": 10, "translation": [10.0, 3.5, -3.0]}, {"name": "edgeJ(3, 1, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -3.0]}, {"name": "edgeK(3, 1, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -3.0]}, {"name": "edgeJ(3, 1, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -4.0]}, {"name": "edgeK(3, 1, 1):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.5, 4.0, -3.0]}, {"name": "edgeJ(3, 1, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -3.0]}, {"name": "edgeK(3, 1, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -3.0]}, {"name": "edgeJ(3, 1, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -4.0]}, {"name": "edgeK(3, 1, 2):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.5, 7.0, -3.0]}, {"name": "edgeJ(3, 1, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 9.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 10.0, -4.0], "mesh": 4}, {"name": "edgeJ(3, 1, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 9.0, -4.0], "mesh": 5}, {"name": "edgeJ(3, 1, 3):CorrJK", "mesh": 10, "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.5, 9.0, -4.0]}, {"name": "edgeJ(3, 1, 3):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -3.0]}, {"name": "edgeK(3, 1, 3):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -3.0]}, {"name": "edgeJ(3, 1, 3):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -4.0]}, {"name": "edgeK(3, 1, 3):CorrKJ", "mesh": 10, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.5, 10.0, -3.0]}, {"name": "edgeJ(3, 2, 0):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 1.0, -6.0]}, {"name": "edgeK(3, 2, 0):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -6.0]}, {"name": "edgeJ(3, 2, 0):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -7.0]}, {"name": "edgeJ(3, 2, 1):-I", "mesh": 5, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -6.0]}, {"name": "edgeK(3, 2, 1):-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -6.0]}, {"name": "edgeJ(3, 2, 1):+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -7.0]}, {"name": "edgeJ(3, 2, 3):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 9.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 3):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 10.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 2, 3):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 9.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 4):-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 12.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 4):+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [10.0, 13.0, -7.0], "mesh": 5}, {"name": "edgeJ(3, 2, 4):-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [9.0, 12.0, -7.0], "mesh": 4}, {"name": "edgeJ(3, 3, 0):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 1.0, -9.0]}, {"name": "edgeK(3, 3, 0):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -9.0]}, {"name": "edgeJ(3, 3, 0):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 1.0, -10.0]}, {"name": "edgeJ(3, 3, 1):-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 4.0, -9.0]}, {"name": "edgeK(3, 3, 1):-J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -9.0]}, {"name": "edgeJ(3, 3, 1):+J", "mesh": 5, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 4.0, -10.0]}, {"name": "edgeJ(3, 3, 2):-I", "mesh": 8, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 7.0, -9.0]}, {"name": "edgeK(3, 3, 2):-J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -9.0]}, {"name": "edgeJ(3, 3, 2):+J", "mesh": 7, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 7.0, -10.0]}, {"name": "edgeJ(3, 3, 3):-I", "mesh": 7, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [9.0, 10.0, -9.0]}, {"name": "edgeK(3, 3, 3):-J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -9.0]}, {"name": "edgeJ(3, 3, 3):+J", "mesh": 8, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [10.0, 10.0, -10.0]}, {"name": "spider(1, 1, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -3.0]}, {"name": "spider(1, 1, 0):+K", "mesh": 0, "translation": [3.0, 1.0, -3.0]}, {"name": "spider(1, 1, 0):-J", "mesh": 1, "translation": [4.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 1):-K", "mesh": 0, "translation": [3.0, 3.0, -3.0]}, {"name": "spider(1, 1, 1):-J", "mesh": 1, "translation": [4.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 1):+J", "mesh": 1, "translation": [4.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 1):Corr", "mesh": 11, "translation": [3.5, 3.5, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 2):-I", "mesh": 0, "translation": [3.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 2):-J", "mesh": 1, "translation": [4.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 2):Corr", "mesh": 9, "translation": [3.5, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -3.0]}, {"name": "spider(1, 1, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 1, 3):-J", "mesh": 1, "translation": [4.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 1, 3):Corr", "mesh": 9, "translation": [3.5, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -6.0]}, {"name": "spider(1, 2, 0):-I", "mesh": 1, "translation": [3.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):+K", "mesh": 1, "translation": [3.0, 4.0, -6.0]}, {"name": "spider(1, 2, 1):-I", "mesh": 1, "translation": [3.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 1):-J", "mesh": 0, "translation": [4.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 1):+J", "mesh": 0, "translation": [4.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 2):-K", "mesh": 1, "translation": [3.0, 6.0, -6.0]}, {"name": "spider(1, 2, 2):+K", "mesh": 1, "translation": [3.0, 7.0, -6.0]}, {"name": "spider(1, 2, 2):-I", "mesh": 0, "translation": [3.0, 6.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 2):+J", "mesh": 0, "translation": [4.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 2, 2):Corr", "mesh": 11, "translation": [3.5, 6.0, -6.5], "rotation": [0.707106769085, 0, 0, 0.707106769085]}, {"name": "spider(1, 2, 3):-K", "mesh": 1, "translation": [3.0, 9.0, -6.0]}, {"name": "spider(1, 2, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -6.0]}, {"name": "spider(1, 2, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 2, 3):Corr", "mesh": 9, "translation": [3.5, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 0):-K", "mesh": 0, "translation": [3.0, 0.0, -9.0]}, {"name": "spider(1, 3, 0):-I", "mesh": 1, "translation": [3.0, 0.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 0):+J", "mesh": 0, "translation": [4.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 1):-I", "mesh": 1, "translation": [3.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 1):-J", "mesh": 0, "translation": [4.0, 3.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 1):+J", "mesh": 0, "translation": [4.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 2):+K", "mesh": 1, "translation": [3.0, 7.0, -9.0]}, {"name": "spider(1, 3, 2):-I", "mesh": 0, "translation": [3.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 2):-J", "mesh": 1, "translation": [4.0, 6.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(1, 3, 3):-K", "mesh": 1, "translation": [3.0, 9.0, -9.0]}, {"name": "spider(1, 3, 3):+K", "mesh": 1, "translation": [3.0, 10.0, -9.0]}, {"name": "spider(1, 3, 3):-I", "mesh": 0, "translation": [3.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 3):Corr", "mesh": 9, "translation": [3.5, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 4):-K", "mesh": 1, "translation": [3.0, 12.0, -9.0]}, {"name": "spider(1, 3, 4):+K", "mesh": 1, "translation": [3.0, 13.0, -9.0]}, {"name": "spider(1, 3, 4):-I", "mesh": 0, "translation": [3.0, 12.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(1, 3, 4):-J", "mesh": 0, "translation": [4.0, 12.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -3.0]}, {"name": "spider(2, 1, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -3.0]}, {"name": "spider(2, 1, 0):-J", "mesh": 1, "translation": [7.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -3.0]}, {"name": "spider(2, 1, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -3.0]}, {"name": "spider(2, 1, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 1):Corr", "mesh": 9, "translation": [6.5, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 2):-K", "mesh": 1, "translation": [6.0, 6.0, -3.0]}, {"name": "spider(2, 1, 2):-I", "mesh": 0, "translation": [6.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 2):-J", "mesh": 1, "translation": [7.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 2):Corr", "mesh": 9, "translation": [6.5, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 3):-I", "mesh": 0, "translation": [6.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 3):-J", "mesh": 1, "translation": [7.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 3):+J", "mesh": 1, "translation": [7.0, 9.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 3):Corr", "mesh": 9, "translation": [6.5, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 4):+K", "mesh": 1, "translation": [6.0, 13.0, -3.0]}, {"name": "spider(2, 1, 4):-I", "mesh": 1, "translation": [6.0, 12.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 1, 4):-J", "mesh": 0, "translation": [7.0, 12.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 4):+J", "mesh": 0, "translation": [7.0, 12.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 1, 4):Corr", "mesh": 11, "translation": [7.0, 12.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -6.0]}, {"name": "spider(2, 2, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -6.0]}, {"name": "spider(2, 2, 0):-I", "mesh": 1, "translation": [6.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -6.0]}, {"name": "spider(2, 2, 1):+K", "mesh": 1, "translation": [6.0, 4.0, -6.0]}, {"name": "spider(2, 2, 1):Corr", "mesh": 9, "translation": [6.5, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 2):-K", "mesh": 1, "translation": [6.0, 6.0, -6.0]}, {"name": "spider(2, 2, 2):+K", "mesh": 1, "translation": [6.0, 7.0, -6.0]}, {"name": "spider(2, 2, 2):+J", "mesh": 0, "translation": [7.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 2):Corr", "mesh": 11, "translation": [6.0, 7.0, -6.0], "rotation": [-0.707106769085, 0, 0, 0.707106769085]}, {"name": "spider(2, 2, 3):-K", "mesh": 0, "translation": [6.0, 9.0, -6.0]}, {"name": "spider(2, 2, 3):+K", "mesh": 0, "translation": [6.0, 10.0, -6.0]}, {"name": "spider(2, 2, 3):-I", "mesh": 1, "translation": [6.0, 9.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 3):-J", "mesh": 1, "translation": [7.0, 9.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 2, 3):Corr", "mesh": 11, "translation": [6.5, 10.0, -6.5], "rotation": [-0.707106769085, 0, 0, 0.707106769085]}, {"name": "spider(2, 2, 4):-K", "mesh": 1, "translation": [6.0, 12.0, -6.0]}, {"name": "spider(2, 2, 4):+K", "mesh": 1, "translation": [6.0, 13.0, -6.0]}, {"name": "spider(2, 2, 4):-I", "mesh": 0, "translation": [6.0, 12.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 2, 4):-J", "mesh": 0, "translation": [7.0, 12.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 0):-K", "mesh": 0, "translation": [6.0, 0.0, -9.0]}, {"name": "spider(2, 3, 0):+K", "mesh": 0, "translation": [6.0, 1.0, -9.0]}, {"name": "spider(2, 3, 0):-I", "mesh": 1, "translation": [6.0, 0.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 0):+J", "mesh": 1, "translation": [7.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 1):-K", "mesh": 1, "translation": [6.0, 3.0, -9.0]}, {"name": "spider(2, 3, 1):-I", "mesh": 0, "translation": [6.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 1):Corr", "mesh": 9, "translation": [6.5, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 2):-I", "mesh": 0, "translation": [6.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 2):-J", "mesh": 1, "translation": [7.0, 6.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 2):+J", "mesh": 1, "translation": [7.0, 6.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 2):Corr", "mesh": 9, "translation": [6.5, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 3):+K", "mesh": 0, "translation": [6.0, 10.0, -9.0]}, {"name": "spider(2, 3, 3):-I", "mesh": 1, "translation": [6.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 3):+J", "mesh": 0, "translation": [7.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(2, 3, 3):Corr", "mesh": 9, "translation": [6.5, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(2, 3, 4):-K", "mesh": 1, "translation": [6.0, 12.0, -9.0]}, {"name": "spider(2, 3, 4):+K", "mesh": 1, "translation": [6.0, 13.0, -9.0]}, {"name": "spider(2, 3, 4):+J", "mesh": 0, "translation": [7.0, 12.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -3.0]}, {"name": "spider(3, 1, 0):+K", "mesh": 0, "translation": [9.0, 1.0, -3.0]}, {"name": "spider(3, 1, 0):-I", "mesh": 1, "translation": [9.0, 0.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 0):-J", "mesh": 1, "translation": [10.0, 0.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 1):-K", "mesh": 0, "translation": [9.0, 3.0, -3.0]}, {"name": "spider(3, 1, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 1):-J", "mesh": 1, "translation": [10.0, 3.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 1):+J", "mesh": 1, "translation": [10.0, 3.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 1):Corr", "mesh": 11, "translation": [9.5, 3.5, -3.0]}, {"name": "spider(3, 1, 2):-I", "mesh": 0, "translation": [9.0, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 2):-J", "mesh": 1, "translation": [10.0, 6.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 2):+J", "mesh": 1, "translation": [10.0, 6.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 2):Corr", "mesh": 9, "translation": [9.5, 6.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 3):-I", "mesh": 1, "translation": [9.0, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 3):-J", "mesh": 0, "translation": [10.0, 9.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 3):Corr", "mesh": 9, "translation": [9.5, 9.0, -3.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 1, 4):+K", "mesh": 1, "translation": [9.0, 13.0, -3.0]}, {"name": "spider(3, 1, 4):-J", "mesh": 0, "translation": [10.0, 12.0, -3.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 4):+J", "mesh": 0, "translation": [10.0, 12.0, -4.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 1, 4):Corr", "mesh": 11, "translation": [9.0, 12.0, -3.0]}, {"name": "spider(3, 2, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -6.0]}, {"name": "spider(3, 2, 0):-I", "mesh": 1, "translation": [9.0, 0.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 0):+J", "mesh": 0, "translation": [10.0, 0.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 1):-I", "mesh": 1, "translation": [9.0, 3.0, -6.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 2, 1):-J", "mesh": 0, "translation": [10.0, 3.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 1):+J", "mesh": 0, "translation": [10.0, 3.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 2):+K", "mesh": 1, "translation": [9.0, 7.0, -6.0]}, {"name": "spider(3, 2, 2):-J", "mesh": 0, "translation": [10.0, 6.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 2):+J", "mesh": 0, "translation": [10.0, 6.0, -7.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 2, 3):-K", "mesh": 0, "translation": [9.0, 9.0, -6.0]}, {"name": "spider(3, 2, 3):+K", "mesh": 0, "translation": [9.0, 10.0, -6.0]}, {"name": "spider(3, 2, 3):Corr", "mesh": 11, "translation": [9.0, 10.0, -6.0], "rotation": [-0.707106769085, 0, 0, 0.707106769085]}, {"name": "spider(3, 2, 4):-K", "mesh": 1, "translation": [9.0, 12.0, -6.0]}, {"name": "spider(3, 2, 4):+K", "mesh": 1, "translation": [9.0, 13.0, -6.0]}, {"name": "spider(3, 2, 4):-J", "mesh": 0, "translation": [10.0, 12.0, -6.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 0):-K", "mesh": 0, "translation": [9.0, 0.0, -9.0]}, {"name": "spider(3, 3, 0):-J", "mesh": 1, "translation": [10.0, 0.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 0):+J", "mesh": 1, "translation": [10.0, 0.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 1):-I", "mesh": 0, "translation": [9.0, 3.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 1):-J", "mesh": 1, "translation": [10.0, 3.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 1):+J", "mesh": 1, "translation": [10.0, 3.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 2):-I", "mesh": 0, "translation": [9.0, 6.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 2):-J", "mesh": 1, "translation": [10.0, 6.0, -9.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 2):+J", "mesh": 1, "translation": [10.0, 6.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 3):-I", "mesh": 1, "translation": [9.0, 9.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 3):+J", "mesh": 0, "translation": [10.0, 9.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "spider(3, 3, 4):+K", "mesh": 1, "translation": [9.0, 13.0, -9.0]}, {"name": "spider(3, 3, 4):-I", "mesh": 0, "translation": [9.0, 12.0, -9.0], "rotation": [0, 0, 0.707106769085, 0.707106769085]}, {"name": "spider(3, 3, 4):+J", "mesh": 1, "translation": [10.0, 12.0, -10.0], "rotation": [0.5, 0.5, 0.5, 0.5]}, {"name": "axisI:-K", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "scale": [6.0, 0.1, 0.1]}, {"name": "axisI:+K", "mesh": 5, "translation": [-0.5, -0.4, 0.5], "scale": [6.0, 0.1, 0.1]}, {"name": "axisI:-J", "mesh": 5, "translation": [-0.5, -0.5, 0.5], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [6.0, 0.1, 0.1]}, {"name": "axisI:+J", "mesh": 5, "translation": [-0.5, -0.5, 0.4], "rotation": [0.707106769085, 0, 0, 0.707106769085], "scale": [6.0, 0.1, 0.1]}, {"name": "axisJ:-K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:+K", "rotation": [0, 0.707106769085, 0, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:-I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.5, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisJ:+I", "rotation": [0.5, 0.5, -0.5, 0.5], "translation": [-0.4, -0.5, 0.5], "mesh": 3, "scale": [12.0, 0.1, 0.1]}, {"name": "axisK:-I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.5, -0.4, 0.5], "scale": [7.5, 0.1, 0.1]}, {"name": "axisK:+I", "mesh": 4, "rotation": [0, 0, 0.707106769085, 0.707106769085], "translation": [-0.4, -0.4, 0.5], "scale": [7.5, 0.1, 0.1]}, {"name": "axisK:-J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.5], "scale": [7.5, 0.1, 0.1]}, {"name": "axisK:+J", "mesh": 4, "rotation": [0.5, 0.5, 0.5, 0.5], "translation": [-0.4, -0.4, 0.4], "scale": [7.5, 0.1, 0.1]}], "accessors": [{"bufferView": 0, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.01], "min": [0.01, -0.01, -0.99]}, {"bufferView": 1, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 2, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 3, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 4, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.51, 0], "min": [0, 0.01, -1]}, {"bufferView": 5, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 6, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 7, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 8, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 9, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 10, "componentType": 5123, "type": "SCALAR", "count": 8}, {"bufferView": 11, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, -0.01, 0], "min": [0, -0.01, -1]}, {"bufferView": 12, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.01], "min": [0.01, 0.01, -0.99]}, {"bufferView": 13, "componentType": 5126, "type": "VEC3", "count": 4}, {"bufferView": 14, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, 0], "min": [0.01, -0.01, -0.01]}, {"bufferView": 15, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, -0.01, -0.01], "min": [0.99, -0.01, -0.99]}, {"bufferView": 16, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, -0.01, -0.01], "min": [0, -0.01, -0.99]}, {"bufferView": 17, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, -0.01, -0.99], "min": [0.01, -0.01, -1]}, {"bufferView": 18, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, 0], "min": [0.01, 0.01, -0.01]}, {"bufferView": 19, "componentType": 5126, "type": "VEC3", "count": 4, "max": [1, 0.01, -0.01], "min": [0.99, 0.01, -0.99]}, {"bufferView": 20, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.01, 0.01, -0.01], "min": [0, 0.01, -0.99]}, {"bufferView": 21, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.99, 0.01, -0.99], "min": [0.01, 0.01, -1]}, {"bufferView": 22, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 23, "componentType": 5126, "type": "VEC3", "count": 4, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 24, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.45, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 25, "componentType": 5126, "type": "VEC3", "count": 8, "max": [2.0, 0.01, 0], "min": [0, 0.01, -1]}, {"bufferView": 26, "componentType": 5126, "type": "VEC3", "count": 8}, {"bufferView": 27, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 28, "componentType": 5123, "type": "SCALAR", "count": 6}, {"bufferView": 29, "componentType": 5126, "type": "VEC3", "count": 4, "max": [0.5, 0.49, 0], "min": [0, -0.01, -1]}, {"bufferView": 30, "componentType": 5126, "type": "VEC3", "count": 4}], "buffers": [{"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAAAAQArXI7wAAAAAAAAAAArXI7wAAIC/AAAAQArXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQAAAAMAAwAAAAIA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAFyPAj8AAAAAAAAAPwrXIzwAAAAAAAAAAFyPAj8AAIC/AAAAPwrXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA8wQ1v/MENb8AAAAA"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAAABwPwrXI7wAAAAAAAAAAArXI7wAAIC/AABwPwrXI7wAAIC/AACIPwrXI7wAAAAAAACIPwrXI7wAAIC/AAAAQArXI7wAAAAAAAAAQArXI7wAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAAAAAAAAAAgL8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAABAAUABQABAAMA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAEAAcABwAEAAUA"}, {"byteLength": 16, "uri": "data:application/octet-stream;base64,AAABAAAAAgACAAMAAwABAA=="}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wAAAAAZmbmPgrXI7wAAAAAAAAAAArXI7wAAIC/ZmbmPgrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8CtcjPArXIzykcH2/pHB9PwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7wAAAAApHB9PwrXI7wAAAAACtcjPArXI7wK1yO8pHB9PwrXI7wK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXI7wK1yO8AACAPwrXI7wK1yO8pHB9PwrXI7ykcH2/AACAPwrXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXI7wK1yO8CtcjPArXI7wK1yO8AAAAAArXI7ykcH2/CtcjPArXI7ykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXI7ykcH2/pHB9PwrXI7ykcH2/CtcjPArXI7wAAIC/pHB9PwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzwAAAAApHB9PwrXIzwAAAAACtcjPArXIzwK1yO8pHB9PwrXIzwK1yO8"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,pHB9PwrXIzwK1yO8AACAPwrXIzwK1yO8pHB9PwrXIzykcH2/AACAPwrXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwK1yO8CtcjPArXIzwK1yO8AAAAAArXIzykcH2/CtcjPArXIzykcH2/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,CtcjPArXIzykcH2/pHB9PwrXIzykcH2/CtcjPArXIzwAAIC/pHB9PwrXIzwAAIC/"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,AQADAAAAAwACAAAA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAAAAQArXIzwAAAAAAAAAAArXIzwAAIC/AAAAQArXIzwAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAZmbmPgrXIzwAAAAAAAAAAArXIzwAAIC/ZmbmPgrXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAArXIzwAAAAAAABwPwrXIzwAAAAAAAAAAArXIzwAAIC/AABwPwrXIzwAAIC/AACIPwrXIzwAAAAAAACIPwrXIzwAAIC/AAAAQArXIzwAAAAAAAAAQArXIzwAAIC/"}, {"byteLength": 96, "uri": "data:application/octet-stream;base64,AAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAAAAAAAAAAgD8AAAAA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BAAFAAEABQADAAEA"}, {"byteLength": 12, "uri": "data:application/octet-stream;base64,BgAHAAQABwAFAAQA"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,AAAAAEjh+j4AAAAAAAAAPwrXI7wAAAAAAAAAAEjh+j4AAIC/AAAAPwrXI7wAAIC/"}, {"byteLength": 48, "uri": "data:application/octet-stream;base64,8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA8wQ1P/MENT8AAAAA"}], "bufferViews": [{"buffer": 0, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 1, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 2, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 3, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 4, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 5, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 6, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 7, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 8, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 9, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 10, "byteLength": 16, "byteOffset": 0, "target": 34963}, {"buffer": 11, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 12, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 13, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 14, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 15, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 16, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 17, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 18, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 19, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 20, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 21, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 22, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 23, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 24, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 25, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 26, "byteLength": 96, "byteOffset": 0, "target": 34962}, {"buffer": 27, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 28, "byteLength": 12, "byteOffset": 0, "target": 34963}, {"buffer": 29, "byteLength": 48, "byteOffset": 0, "target": 34962}, {"buffer": 30, "byteLength": 48, "byteOffset": 0, "target": 34962}], "materials": [{"name": "0-blue", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 1, 1]}, "doubleSided": false}, {"name": "1-red", "pbrMetallicRoughness": {"baseColorFactor": [1, 0, 0, 1]}, "doubleSided": false}, {"name": "2-green", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 0, 1]}, "doubleSided": false}, {"name": "3-gray", "pbrMetallicRoughness": {"baseColorFactor": [0.5, 0.5, 0.5, 1]}, "doubleSided": false}, {"name": "4-cyan.3", "pbrMetallicRoughness": {"baseColorFactor": [0, 1, 1, 0.3]}, "doubleSided": false, "alphaMode": "BLEND"}, {"name": "5-black", "pbrMetallicRoughness": {"baseColorFactor": [0, 0, 0, 1]}, "doubleSided": false}, {"name": "6-yellow", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 0, 1]}, "doubleSided": false}, {"name": "7-white", "pbrMetallicRoughness": {"baseColorFactor": [1, 1, 1, 1]}, "doubleSided": false}], "meshes": [{"name": "0-square-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "1-square-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 14}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 15}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 16}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 2, "POSITION": 17}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 18}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 19}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 20}, "indices": 22, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 21}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "2-square-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "3-square-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "4-rectangle-blue", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 0, "mode": 4}]}, {"name": "5-rectangle-red", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 1, "mode": 4}]}, {"name": "6-rectangle-gray", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 3, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 3, "mode": 4}]}, {"name": "7-rectangle-red/yellow/blue", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 0, "mode": 4}]}, {"name": "8-rectangle-blue/yellow/red", "primitives": [{"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 3, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 8, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 7, "POSITION": 6}, "indices": 9, "material": 1, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 22, "material": 0, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 27, "material": 6, "mode": 4}, {"attributes": {"NORMAL": 26, "POSITION": 25}, "indices": 28, "material": 1, "mode": 4}]}, {"name": "9-square-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "10-rectangle-cyan.3", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 1}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 23}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "11-tilted-cyan.3", "primitives": [{"attributes": {"NORMAL": 5, "POSITION": 4}, "indices": 3, "material": 4, "mode": 4}, {"attributes": {"NORMAL": 30, "POSITION": 29}, "indices": 22, "material": 4, "mode": 4}]}, {"name": "12-half-distance-rectangle-green", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 2, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 2, "mode": 4}]}, {"name": "13-square-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 0}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 12}, "indices": 22, "material": 5, "mode": 4}]}, {"name": "14-half-distance-rectangle-black", "primitives": [{"attributes": {"NORMAL": 2, "POSITION": 11}, "indices": 3, "material": 5, "mode": 4}, {"attributes": {"NORMAL": 13, "POSITION": 24}, "indices": 22, "material": 5, "mode": 4}]}]}
